A three-body form factor at sub-leading power in the high-energy limit: planar contributions

We consider two-loop planar contributions to a three-body form factor at the next-to-leading power in the high-energy limit, where the masses of external particles are much smaller than their energies. The calculation is performed by exploiting the differential equations of the expansion coefficients, both for facilitating the linear relations among them, and for deriving their analytic expressions. The result is written in terms of generalized polylogarithms involving a few simple symbol letters. Our method can be readily applied to the calculation of non-planar contributions as well. The result provides crucial information for establishing sub-leading factorization theorems for massive scattering amplitudes in the high-energy limit.

==> planar_amp.m <==
-1033/27 + 4432/(9*(-1 + y)) + (76*y)/(9*(-1 + z)) + 
 (-12769 - 20377*y)/(27*z) - 33590/(27*(-1 + y)*z) + 
 33590/(27*(-1 + y)*(-1 + y + z)) + (33146 - 20377*z)/(27*(-1 + y + z)) + 
 (76*z)/(9*(y + z)) + Lx^4*(-28 + (-28 - 28*y)/z + (56 - 28*z)/(-1 + y + z) - 
   56/(z*(-1 + y + z))) + Pi^4*(212/45 + (32*y)/(5*(-1 + z)^4) + 
   (4*(24 + 24*y + 64*y^2))/(45*(-1 + z)^3) + (4*(48 + 51*y + 50*y^2))/
    (45*(-1 + z)^2) + (4*(17 - 25*y - 50*y^2))/(45*(-1 + z)) + 
   (4*(37 + 12*y + 50*y^2))/(45*z) + 52/(15*z*(-1 + y + z)) + 
   (4*(42 + 12*z))/(45*(-1 + y + z))) + 
 Lx^3*(728/9 + (8*(91 + 31*y))/(9*z) + 976/(9*z*(-1 + y + z)) + 
   (8*(-122 + 31*z))/(9*(-1 + y + z)) + 
   (176/3 + (176*(1 + y))/(3*z) + (176*(-2 + z))/(3*(-1 + y + z)) + 
     352/(3*z*(-1 + y + z)))*G[0, y]) + 
 (-268/3 - (268*(1 + y))/(3*z) - (268*(-2 + z))/(3*(-1 + y + z)) - 
   536/(3*z*(-1 + y + z)) + Lx^2*(-16 + (-16 - 16*y)/z + 
     (32 - 16*z)/(-1 + y + z) - 32/(z*(-1 + y + z))) + 
   (16/3 + (16*(1 + y))/(3*z) + (16*(-2 + z))/(3*(-1 + y + z)) + 
     32/(3*z*(-1 + y + z)))*G[0, y] + 
   Lx*(-16/3 - (16*(1 + y))/(3*z) - (16*(-2 + z))/(3*(-1 + y + z)) - 
     32/(3*z*(-1 + y + z)) + (32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + 
       (-64 + 32*z)/(-1 + y + z))*G[0, y]) + 
   (-32 + (-32 - 32*y)/z + (64 - 32*z)/(-1 + y + z) - 64/(z*(-1 + y + z)))*
    G[0, 0, y])/eps^2 + Pi^2*(-80/3 + (512*y^2)/(3*(-1 + z)^3) + 
   (16*(22*y + 15*y^2))/(3*(-1 + z)^2) + (16*(4 + 5*y - 15*y^2))/
    (3*(-1 + z)) + (16*(9 + 10*y + 15*y^2))/(3*z) + 160/(3*z*(-1 + y + z)) - 
   (512*z^2)/(3*(y + z)^3) + (16*(-34 + 40*z - 15*z^2))/(3*(-1 + y + z)) + 
   (16*(-14 - 25*z + 15*z^2))/(3*(y + z)) + (16*(42*z + 15*z^2))/
    (3*(y + z)^2))*G[0, 1, y] + Pi^2*(80/3 - (16*(20 + 31*y))/(3*z) - 
   192/(z*(-1 + y + z)) - (16*(-51 + 31*z))/(3*(-1 + y + z)))*G[1, 1, y] + 
 G[0, 0, y]*(3952/9 + 128/(-1 + y)^2 - 320/(3*(-1 + y)) - (144*y)/(-1 + z) + 
   (16*(-194 - 302*y))/(9*z) - 3568/(9*(-1 + y)*z) + 
   3568/(9*(-1 + y)*(-1 + y + z)) + (16*(496 - 302*z))/(9*(-1 + y + z)) - 
   (144*z)/(y + z) + Pi^2*(-128/3 - (128*y^2)/(3*(-1 + z)^3) - 
     (16*(6*y + 5*y^2))/(3*(-1 + z)^2) - (16*(-y - 5*y^2))/(3*(-1 + z)) - 
     (16*(11 + 11*y + 5*y^2))/(3*z) - 112/(z*(-1 + y + z)) - 
     (16*(-23 + 5*z))/(3*(-1 + y + z))) + 
   (160 + (-160 - 160*y)/z + (640 - 320*z)/(-1 + y + z) - 
     320/(z*(-1 + y + z)))*G[0, 0, z] + 
   (-64 - (256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
     (32*y + 160*y^2)/(-1 + z) + (96 + 96*y - 160*y^2)/z + 
     96/(z*(-1 + y + z)) + (-160 + 288*z)/(-1 + y + z))*G[0, 1, z] + 
   (96 + (-128 + 288*y)/z + 96/(z*(-1 + y + z)) + (256*z^2)/(y + z)^3 + 
     (-320*z - 160*z^2)/(y + z)^2 + (64 + 352*z - 160*z^2)/(y + z) + 
     (-32 - 224*z + 160*z^2)/(-1 + y + z))*G[1, 0, z] + 
   ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 320/(z*(-1 + y + z)))*
    G[1, 1, z]) + G[0, 1 - z, y]*(-1072 - 448/(-1 + y) - 
   (800*y^2)/(-1 + z)^2 + (16*(-351*y - 36*y^2))/(9*(-1 + z)) + 
   (16*(36*y - 486*y^2))/(9*z^2) - 9376/(9*(-1 + y)*z) + 
   (16*(-691 - 1030*y + 36*y^2))/(9*z) + (768*z)/(-1 + y)^3 + 
   688/(9*(-1 + y)*(-1 + y + z)) + (16*(25 - 14*z))/(9*(-1 + y + z)) - 
   (48*z)/(y + z)^2 + 176/(y + z) + (16*(381 + 288*z))/(9*(-1 + y)^2) + 
   Pi^2*(16/3 - (128*y^2)/(3*(-1 + z)^3) - (16*(13*y + 5*y^2))/
      (3*(-1 + z)^2) - (16*(-7 - 8*y - 5*y^2))/(3*(-1 + z)) - 
     (16*(7 + 3*y + 5*y^2))/(3*z) + (64*z^2)/(y + z)^3 - 
     (16*(-4 + 6*z))/(3*y) - (16*(11 + 2*z - 5*z^2))/(3*(-1 + y + z)) - 
     (16*(-12 - 4*z + 5*z^2))/(3*(y + z)) - (16*(19*z + 5*z^2))/
      (3*(y + z)^2)) + (-384 - 64/y + (128*y)/(-1 + z)^2 + 
     (-128 - 128*y)/(-1 + z) + (96 - 192*y)/z - 256/(z*(-1 + y + z)) - 
     (384*z^2)/(y + z)^3 + (320 - 160*z^2)/(-1 + y + z) + 
     (-384 - 128*z + 160*z^2)/(y + z) + (608*z + 160*z^2)/(y + z)^2)*
    G[1, 0, z] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[1, 1, z]) + 
 G[1, 0, y]*(10240/9 - 640/(-1 + y)^2 + 5248/(3*(-1 + y)) - 
   (8*(900*y - 900*y^2))/(9*(-1 + z)^2) - (8*(234 - 162*y - 72*y^2))/
    (9*(-1 + z)) - (8*(72*y - 972*y^2))/(9*z^2) + 10496/(9*(-1 + y)*z) - 
   (8*(-1659 - 2610*y + 72*y^2))/(9*z) - 10496/(9*(-1 + y)*(-1 + y + z)) - 
   (8*(-900 + 1872*z - 972*z^2))/(9*(-1 + y + z)^2) - 
   (8*(-900*z - 900*z^2))/(9*(y + z)^2) - (8*(2325 - 522*z - 72*z^2))/
    (9*(-1 + y + z)) - (8*(666 + 1638*z + 72*z^2))/(9*(y + z)) + 
   Pi^2*(-32 + (16*(10 - 2*y))/(3*z) + 128/(3*z*(-1 + y + z)) + 
     (16*(-9 + 4*z))/(3*(-1 + y + z))) + 
   (128 + (-96 + 256*y)/z + 128/(z*(-1 + y + z)) + 
     (-128 + 64*z)/(-1 + y + z))*G[1, 0, z] + 
   ((192 + 192*y)/z + 128/(z*(-1 + y + z)) + (-160 + 96*z)/(-1 + y + z))*
    G[1, 1, z]) + G[0, -z, y]*
  ((-32 + (128 - 192*z)/y + (-32 - 224*y)/z + 96/(z*(-1 + y + z)) - 
     (96*z)/(y + z)^2 + (192 - 96*z)/(y + z) + (-96 + 128*z)/(-1 + y + z))*
    G[1, 0, z] + (288 - (256*y^2)/(-1 + z)^3 + (-224*y - 160*y^2)/
      (-1 + z)^2 + (32 + 64*y + 160*y^2)/(-1 + z) + 
     (-64 + 160*y - 160*y^2)/z + 96/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + 
     (192 - 96*z)/(y + z) + (-64 + 96*z)/(-1 + y + z) + (-64 + 192*z)/y)*
    G[1, 1, z]) + Pi^2*(32 + (16*(7 + 12*y))/(3*z) + 64/(z*(-1 + y + z)) + 
   (16*(-8 + 7*z))/(3*(-1 + y + z)))*G[1, 1 - z, y] + 
 (-1072 - 448/(-1 + y) - (800*y^2)/(-1 + z)^2 + (16*(-351*y - 36*y^2))/
    (9*(-1 + z)) + (16*(36*y - 486*y^2))/(9*z^2) - 9376/(9*(-1 + y)*z) + 
   (16*(-691 - 1030*y + 36*y^2))/(9*z) + (768*z)/(-1 + y)^3 + 
   688/(9*(-1 + y)*(-1 + y + z)) + (16*(25 - 14*z))/(9*(-1 + y + z)) - 
   (48*z)/(y + z)^2 + 176/(y + z) + (16*(381 + 288*z))/(9*(-1 + y)^2) + 
   Pi^2*(32/3 + (128*y^2)/(3*(-1 + z)^3) + (16*(6*y + 5*y^2))/
      (3*(-1 + z)^2) + (16*(-y - 5*y^2))/(3*(-1 + z)) + 
     (16*(-7 + 7*y + 5*y^2))/(3*z) - 16/(z*(-1 + y + z)) - 
     (64*z^2)/(3*(y + z)^3) + (32*z)/(y + z)^2 + 
     (16*(-4 + 4*z))/(3*(y + z))))*G[1 - z, 0, y] + 
 Pi^2*(-16/3 - (512*y^2)/(3*(-1 + z)^3) - (16*(22*y + 15*y^2))/
    (3*(-1 + z)^2) - (16*(4 + 5*y - 15*y^2))/(3*(-1 + z)) - 
   (16*(-5 - 18*y + 15*y^2))/(3*z) + 64/(z*(-1 + y + z)) - 
   (512*z^2)/(3*(y + z)^3) - (16*(-42*z - 15*z^2))/(3*(y + z)^2) - 
   (16*(14 + 25*z - 15*z^2))/(3*(y + z)) - (16*(30 - 37*z + 15*z^2))/
    (3*(-1 + y + z)))*G[1 - z, 1, y] + 
 (2384/3 - 64/(3*(-1 + y)) + (224*y)/(-1 + z) - (8*(2 - 228*y))/(3*z) - 
   (512*z)/(3*(-1 + y)^2) + 64/(-1 + y + z) + (96*z)/(y + z)^3 - 
   (8*(-16 + 27*z))/(3*(y + z)) - (8*(24 + 65*z))/(3*(y + z)^2) + 
   Pi^2*(-64/3 + (128*y^2)/(3*(-1 + z)^3) + (16*(7*y + 5*y^2))/
      (3*(-1 + z)^2) + (16*(-1 - 2*y - 5*y^2))/(3*(-1 + z)) + 
     (16*(3 - 2*y + 5*y^2))/(3*z) - 16/(3*(-1 + y + z)) + 
     16/(z*(-1 + y + z)) - (16*z)/(y + z)^2 + (16*(6 - 3*z))/(3*(y + z)) + 
     (16*(-4 + 6*z))/(3*y)))*G[1 - z, 1 - z, y] + 
 (848 + 160/y - (8*(-900*y - 900*y^2))/(9*(-1 + z)^2) - 
   (8*(-180 - 1152*y - 72*y^2))/(9*(-1 + z)) - (8*(72*y - 972*y^2))/(9*z^2) - 
   656/(9*(-1 + y)*z) - (8*(130 - 1394*y + 72*y^2))/(9*z) - 
   2512/(9*(-1 + y)*(-1 + y + z)) - (8*(86 - 19*z))/(9*(-1 + y + z)) + 
   (880*z)/(3*(y + z)^2) - (8*(228 + 126*z))/(9*(y + z)) - 
   (8*(1236 + 216*z))/(9*(-1 + y)) - (8*(840 + 2352*z + 216*z^2))/
    (9*(-1 + y)^2) - (8*(1296*z + 1296*z^2))/(9*(-1 + y)^3) + 
   Pi^2*(-80/3 - (16*(-6 + 5*y))/(3*z) - 16/(z*(-1 + y + z)) + 
     (256*z^2)/(3*(y + z)^3) - (16*(-4 + 6*z))/(3*y) - 
     (16*(-17 + 26*z - 10*z^2))/(3*(-1 + y + z)) - (16*(10 - 29*z + 10*z^2))/
      (3*(y + z)) - (16*(13*z + 10*z^2))/(3*(y + z)^2)))*G[-z, 1 - z, y] + 
 Lx^2*(-3880/9 - 32/(-1 + y) + (24*y)/(-1 + z) - 4688/(9*(-1 + y)*z) - 
   (8*(281 + 266*y))/(9*z) + 4688/(9*(-1 + y)*(-1 + y + z)) + 
   (24*z)/(y + z) - (8*(-547 + 266*z))/(9*(-1 + y + z)) + 
   Pi^2*(-136/3 + (16*y)/(3*(-1 + z)^2) + (8*(-2 - 2*y))/(3*(-1 + z)) + 
     (8*(-15 - 13*y))/(3*z) + (8*(28 - 14*z))/(3*(-1 + y + z)) - 
     224/(3*z*(-1 + y + z))) + G[0, y]*(-512/3 + 32/(-1 + y)^2 + 
     (32*(-13 - 4*y))/(3*z) - 544/(3*(-1 + y)*z) + 
     544/(3*(-1 + y)*(-1 + y + z)) + (32*(17 - 4*z))/(3*(-1 + y + z)) + 
     (-16 + (16 + 16*y)/z + 32/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
      G[0, z] + ((32 + 32*y)/z + 32/(z*(-1 + y + z)) + 
       (-32 + 16*z)/(-1 + y + z))*G[1, z]) + 
   (-48 - (32*y)/(-1 + z) - (32*y)/z - 32/(-1 + y + z) - (8*z)/(y + z)^2 + 
     (-48 + 40*z)/(y + z))*G[1 - z, y] + 
   G[0, z]*(56 + (8*y)/(-1 + z)^2 + (56 + 40*y)/(-1 + z) + 32/z + 
     (32 - 32*z)/(-1 + y + z) - (32*z)/(y + z) + 
     (-128 - 32/y + (32*y)/(-1 + z)^2 + (-32 - 32*y)/(-1 + z) - 
       (32*z)/(y + z)^2 + (64 - 32*z)/(y + z))*G[1 - z, y]) + 
   G[1, z]*(-48 - (32*y)/(-1 + z) - (32*y)/z - 32/(-1 + y + z) - 
     (8*z)/(y + z)^2 + (-48 + 40*z)/(y + z) + 
     (128 + 32/y - 32/z + (32 - 16*z)/(-1 + y + z) + (32*z)/(y + z)^2 + 
       (-64 + 32*z)/(y + z))*G[-z, y]) + 
   (-80 + (-80 - 80*y)/z + (160 - 80*z)/(-1 + y + z) - 160/(z*(-1 + y + z)))*
    G[0, 0, y] + ((32*y)/(-1 + z)^2 + (-32 - 32*y)/(-1 + z) - 32/z + 
     (32 - 16*z)/(-1 + y + z))*G[0, 1, z] + 
   ((32 + 32*y)/z + 32/(z*(-1 + y + z)) + (-32 + 16*z)/(-1 + y + z))*
    G[0, 1 - z, y] + (16 + (-48 - 48*y)/z + (96 - 48*z)/(-1 + y + z) - 
     64/(z*(-1 + y + z)))*G[1, 0, y] + 
   (16 + (-16 - 16*y)/z + 32/(-1 + y + z) - (32*z)/(y + z)^2 + 
     (64 - 32*z)/(y + z))*G[1, 0, z] + 
   ((32 + 32*y)/z + 32/(z*(-1 + y + z)) + (-32 + 16*z)/(-1 + y + z))*
    G[1 - z, 0, y] + (128 + 32/y - 32/z + (32 - 16*z)/(-1 + y + z) + 
     (32*z)/(y + z)^2 + (-64 + 32*z)/(y + z))*G[-z, 1 - z, y]) + 
 G[0, 0, z]*(-328/3 + 448/(3*(-1 + y)) + (96*y)/(-1 + z)^3 + 
   (8*(12 + 65*y))/(3*(-1 + z)^2) + (8*(49 - 27*y))/(3*(-1 + z)) - 64/z + 
   (512*z)/(3*(-1 + y)^2) + (224*z)/(y + z) + (8*(-226 + 228*z))/
    (3*(-1 + y + z)) + Pi^2*(32 + (16*y)/(-1 + z)^4 + 
     (16*(1 + y))/(3*(-1 + z)^3) + (16*(2 - y))/(3*(-1 + z)^2) + 
     (16*(2 + y))/(3*(-1 + z)) + (16*(-1 - 3*y))/(3*z) + 
     (16*(12 - 9*z))/(3*(-1 + y + z)) - 64/(3*z*(-1 + y + z))) + 
   (160 - (96*y)/(-1 + z)^2 + (96 + 96*y)/(-1 + z) + (-32 - 128*y)/z + 
     (288 - 256*z)/(-1 + y + z) - 192/(z*(-1 + y + z)) - (32*z)/(y + z)^2 + 
     (64 - 32*z)/(y + z) + (-128 + 192*z)/y)*G[0, 1 - z, y] + 
   (-96 + (64 + 96*y)/z + 128/(z*(-1 + y + z)) + (-384 + 192*z)/(-1 + y + z))*
    G[1, 0, y] + (64 + (-96 - 64*y)/z - 160/(z*(-1 + y + z)) + 
     (256*z^2)/(y + z)^3 + (-320*z - 160*z^2)/(y + z)^2 + 
     (64 + 352*z - 160*z^2)/(y + z) + (480 - 480*z + 160*z^2)/(-1 + y + z))*
    G[1 - z, 0, y] + ((128 - 192*z)/y + 32/(z*(-1 + y + z)) + 
     (32*z)/(y + z)^2 + (-64 + 32*z)/(y + z) + (-32 + 32*z)/(-1 + y + z))*
    G[-z, 1 - z, y]) + G[1, 1, z]*(2384/3 - 64/(3*(-1 + y)) + 
   (224*y)/(-1 + z) - (8*(2 - 228*y))/(3*z) - (512*z)/(3*(-1 + y)^2) + 
   64/(-1 + y + z) + (96*z)/(y + z)^3 - (8*(-16 + 27*z))/(3*(y + z)) - 
   (8*(24 + 65*z))/(3*(y + z)^2) + Pi^2*(-80/3 + (128*y^2)/(-1 + z)^3 + 
     (16*(18*y + 15*y^2))/(3*(-1 + z)^2) + (16*(-3*y - 15*y^2))/
      (3*(-1 + z)) + (16*(7 - 2*y + 15*y^2))/(3*z) + 64/(z*(-1 + y + z)) + 
     (256*z^2)/(3*(y + z)^3) + (16*(-28*z - 5*z^2))/(3*(y + z)^2) + 
     (16*(22 - 3*z - 5*z^2))/(3*(y + z)) + (16*(-14 + 7*z + 5*z^2))/
      (3*(-1 + y + z))) + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[1 - z, 0, y] + 
   ((256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
     (-32 - 64*y - 160*y^2)/(-1 + z) + (-224 - 192*y + 160*y^2)/z + 
     (160 - 96*z)/(-1 + y + z) - 128/(z*(-1 + y + z)) - (96*z)/(y + z)^4 + 
     (32 - 96*z)/(y + z)^2 + (160 - 96*z)/(y + z) + (64 + 32*z)/(y + z)^3 + 
     (-128 + 192*z)/y)*G[1 - z, -z, y] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[-z, 0, y] + (256 - 64/z + (64 - 32*z)/(-1 + y + z) - (64*z)/(y + z)^2 + 
     (128 - 64*z)/(y + z) + (-192 + 384*z)/y)*G[-z, 1 - z, y] + 
   (224 + (192 - 192*z)/y + (288 + 160*y)/z + 224/(z*(-1 + y + z)) + 
     (224*z)/(y + z)^2 + (-160 + 32*z)/(-1 + y + z) + (-448 + 224*z)/(y + z))*
    G[-z, -z, y]) + G[1, 0, z]*(-632/9 + 608/(-1 + y) - 
   (496*y)/(3*(-1 + z)^2) + (8*(-264 - 54*y))/(9*(-1 + z)) + 
   2512/(9*(-1 + y)*z) + (8*(175 + 91*y))/(9*z) + (1152*z)/(-1 + y)^3 + 
   656/(9*(-1 + y)*(-1 + y + z)) + (8*(456 + 1056*z))/(9*(-1 + y)^2) + 
   (8*(1026 - 576*z - 72*z^2))/(9*(y + z)) + (8*(500 - 622*z + 72*z^2))/
    (9*(-1 + y + z)) + (8*(-1044*z + 900*z^2))/(9*(y + z)^2) + 
   (8*(900 - 1872*z + 972*z^2))/(9*(-1 + y + z)^2) + 
   Pi^2*(64/3 + (32*y)/(3*(-1 + z)^2) + (16*(-2 - 2*y))/(3*(-1 + z)) + 
     (16*(-6 - 10*y))/(3*z) - 128/(3*z*(-1 + y + z)) + 
     (320*z^2)/(3*(y + z)^3) + (16*(-26*z - 10*z^2))/(3*(y + z)^2) + 
     (16*(8 + 18*z - 10*z^2))/(3*(y + z)) + (16*(28 - 29*z + 10*z^2))/
      (3*(-1 + y + z))) + (-256 + 160/z + (-192 + 192*z)/(-1 + y + z))*
    G[1, 1 - z, y] + (-64 + (128 - 320*y)/z + (128 - 64*z)/(-1 + y + z) - 
     64/(z*(-1 + y + z)) + (128*z^2)/(y + z)^3 - (192*z)/(y + z)^2 + 
     (128 - 128*z)/(y + z))*G[1 - z, 0, y] + 
   (-128 + (192 - 384*z)/y + (64*y)/(-1 + z)^2 + (-64 - 64*y)/(-1 + z) - 
     192/z + (160 - 128*z)/(-1 + y + z) - 160/(z*(-1 + y + z)) + 
     (160*z)/(y + z)^2 + (-320 + 160*z)/(y + z))*G[1 - z, 1 - z, y] + 
   (96/(z*(-1 + y + z)) - (160*z)/(y + z)^2 + (320 - 160*z)/(y + z) + 
     (-96 + 96*z)/(-1 + y + z) + (-128 + 192*z)/y)*G[1 - z, -z, y] + 
   (-160 + (128 - 224*y)/z + (512*z^2)/(y + z)^3 + 
     (-640*z - 320*z^2)/(y + z)^2 + (128 + 704*z - 320*z^2)/(y + z) + 
     (448 - 704*z + 320*z^2)/(-1 + y + z))*G[-z, 0, y] + 
   (160 + (-128 + 224*y)/z + 256/(z*(-1 + y + z)) - (512*z^2)/(y + z)^3 + 
     (-256 + 384*z)/y + (-704 + 960*z - 320*z^2)/(-1 + y + z) + 
     (640 - 1088*z + 320*z^2)/(y + z) + (256*z + 320*z^2)/(y + z)^2)*
    G[-z, 1 - z, y] + (32 + (256 - 384*z)/y + (32 + 224*y)/z + 
     (192 - 224*z)/(-1 + y + z) - 192/(z*(-1 + y + z)) + (384*z)/(y + z)^2 + 
     (-768 + 384*z)/(y + z))*G[-z, -z, y]) + 
 G[0, 1, z]*(560 - 992/(3*(-1 + y)) - (8*(-1044*y - 900*y^2))/
    (9*(-1 + z)^2) - (8*(-18 - 1224*y - 72*y^2))/(9*(-1 + z)) - 
   (8*(72*y - 972*y^2))/(9*z^2) - 656/(9*(-1 + y)*z) - 
   (8*(22 - 1466*y + 72*y^2))/(9*z) - (1152*z)/(-1 + y)^3 - 
   2512/(9*(-1 + y)*(-1 + y + z)) - (8*(266 - 91*z))/(9*(-1 + y + z)) + 
   (496*z)/(3*(y + z)^2) - (8*(-78 + 54*z))/(9*(y + z)) - 
   (8*(840 + 1056*z))/(9*(-1 + y)^2) + 
   Pi^2*(-32 - (512*y^2)/(3*(-1 + z)^3) - (16*(20*y + 15*y^2))/
      (3*(-1 + z)^2) - (16*(6 + 7*y - 15*y^2))/(3*(-1 + z)) - 
     (16*(1 + 11*y + 15*y^2))/(3*z) - 112/(3*z*(-1 + y + z)) + 
     (320*z^2)/(3*(y + z)^3) - (16*(-21 + 31*z - 10*z^2))/(3*(-1 + y + z)) - 
     (16*(-22*z + 10*z^2))/(3*(y + z)) - (16*(22*z + 10*z^2))/
      (3*(y + z)^2)) + (-352 + (64 - 192*z)/y - (256*y^2)/(-1 + z)^3 + 
     (-288*y - 160*y^2)/(-1 + z)^2 + (96 + 128*y + 160*y^2)/(-1 + z) + 
     (-160*y - 160*y^2)/z - 160/(-1 + y + z) - 128/(z*(-1 + y + z)))*
    G[0, 1 - z, y] + (256 + 64/y - (512*y^2)/(-1 + z)^3 + 
     (-224*y - 160*y^2)/(-1 + z)^2 + (-224 - 320*y + 160*y^2)/(-1 + z) + 
     (224 + 384*y - 160*y^2)/z + (-32 - 64*z)/(-1 + y + z) + 
     320/(z*(-1 + y + z)) + (128*z)/(y + z)^2 + (-256 + 128*z)/(y + z))*
    G[0, -z, y] + (-64 + (64 + 64*y)/z + 128/(z*(-1 + y + z)) + 
     (-160 + 256*z)/(-1 + y + z))*G[1, 0, y] + 
   (64 - (192*y)/z + 160/(-1 + y + z))*G[1, 1 - z, y] + 
   ((256*y^2)/(-1 + z)^3 + (192*y + 160*y^2)/(-1 + z)^2 + 
     (-32*y - 160*y^2)/(-1 + z) + (32 + 32*y + 160*y^2)/z - 
     32/(z*(-1 + y + z)))*G[1 - z, 0, y] + 
   (-224 + (64 - 192*z)/y + (256*y^2)/(-1 + z)^3 + 
     (288*y + 160*y^2)/(-1 + z)^2 + (-96 - 128*y - 160*y^2)/(-1 + z) + 
     (224*y + 160*y^2)/z + 64/(z*(-1 + y + z)) - (32*z)/(-1 + y + z) + 
     (96*z)/(y + z)^4 + (-64 - 32*z)/(y + z)^3 + (-32 + 32*z)/(y + z)^2 + 
     (-32 + 32*z)/(y + z))*G[1 - z, 1 - z, y] + 
   (256 + 64/y + (512*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
     (224 + 320*y - 160*y^2)/(-1 + z) + (-32 - 64*y + 160*y^2)/z - 
     64/(z*(-1 + y + z)) + (64*z)/(y + z)^2 + (-128 + 64*z)/(y + z) + 
     (-96 + 96*z)/(-1 + y + z))*G[1 - z, -z, y] + 
   ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
    G[-z, 0, y] + ((128 - 192*z)/y + (128 + 128*y)/z + 128/(z*(-1 + y + z)) + 
     (64*z)/(y + z)^2 + (-128 + 64*z)/(-1 + y + z) + (-128 + 64*z)/(y + z))*
    G[-z, 1 - z, y] + ((-320 - 320*y)/z + (256 - 96*z)/(-1 + y + z) - 
     256/(z*(-1 + y + z)) - (192*z)/(y + z)^2 + (384 - 192*z)/(y + z) + 
     (-256 + 384*z)/y)*G[-z, -z, y]) + 
 (464/3 - 384/(-1 + y)^2 - 1568/(3*(-1 + y)*z) - (16*(43 + 55*y))/(3*z) + 
   1568/(3*(-1 + y)*(-1 + y + z)) - (16*(-98 + 55*z))/(3*(-1 + y + z)))*
  G[0, 0, 0, y] + (-112 + (16*y)/(-1 + z)^2 + (-144 - 176*y)/(-1 + z) - 
   96/z + (64 - 64*z)/(-1 + y + z) - (64*z)/(y + z))*G[0, 0, 0, z] + 
 (-3824/3 - (1312*y^2)/(-1 + z)^3 - (16*(264*y + 267*y^2))/(3*(-1 + z)^2) - 
   (16*(102 + 135*y - 135*y^2))/(3*(-1 + z)) - (16*(-18*y + 162*y^2))/
    (3*z^2) - 992/((-1 + y)*z) - (16*(145 + 322*y + 135*y^2))/(3*z) - 
   (1152*z^2)/(-1 + y)^4 + 1600/(3*(-1 + y)*(-1 + y + z)) - 
   (16*(-57 + 3*z))/(3*(-1 + y + z)) - (16*(-18 + 18*z))/(3*(y + z)) - 
   (16*(-16 + 32*z))/(3*y) - (16*(38 + 32*z))/(3*(-1 + y)) - 
   (16*(118 + 160*z))/(3*(-1 + y)^2) - (16*(248*z + 144*z^2))/(3*(-1 + y)^3))*
  G[0, 0, 1, z] + (1856/3 + (256*y^2)/(-1 + z)^2 + 
   (16*(36*y + 6*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
   1232/(3*(-1 + y)*z) + (16*(53 + 110*y - 6*y^2))/(3*z) + 
   (1024*z)/(3*(-1 + y)^3) + 656/(3*(-1 + y)*(-1 + y + z)) + 
   (16*(41 - 37*z))/(3*(-1 + y + z)) - (16*z)/(y + z)^2 - (16*z)/(y + z) + 
   (16*(38 + 32*z))/(3*(-1 + y)^2) + (16*(16 + 64*z))/(3*(-1 + y)))*
  G[0, 0, 1 - z, y] + (-928 + 64/(-1 + y)^2 + 64/(-1 + y) - 
   (1312*y^2)/(-1 + z)^3 + (16*(-138*y - 243*y^2))/(3*(-1 + z)^2) + 
   (16*(-84 - 93*y + 123*y^2))/(3*(-1 + z)) + (16*(6*y - 54*y^2))/(3*z^2) - 
   416/((-1 + y)*z) + (16*(-100 - 127*y - 123*y^2))/(3*z) + 
   416/((-1 + y)*(-1 + y + z)) + (1312*z^2)/(y + z)^3 + 
   (16*(-354*z - 243*z^2))/(3*(y + z)^2) + (16*(192 + 393*z - 123*z^2))/
    (3*(y + z)) + (16*(-48 + 102*z - 54*z^2))/(3*(-1 + y + z)^2) + 
   (16*(248 - 265*z + 123*z^2))/(3*(-1 + y + z)))*G[0, 1, 0, y] + 
 (-944/3 + (16*(22 - 32*z))/(3*(-1 + y)) + (96*y)/(-1 + z)^3 + 
   (16*(6 - 6*y))/(3*(-1 + z)^2) + (16*(42 + 48*y))/(3*(-1 + z)) + 
   736/(3*(-1 + y)*z) + (16*(41 + 5*y))/(3*z) + (1152*z^2)/(-1 + y)^4 - 
   704/((-1 + y)*(-1 + y + z)) + (1312*z^2)/(y + z)^3 + 
   (16*(86 + 128*z))/(3*(-1 + y)^2) + (16*(72 + 198*z - 111*z^2))/
    (3*(y + z)) + (16*(-261*z - 99*z^2))/(3*(y + z)^2) + 
   (16*(48 - 102*z + 54*z^2))/(3*(-1 + y + z)^2) + 
   (16*(-90 - 147*z + 111*z^2))/(3*(-1 + y + z)) + 
   (16*(184*z + 144*z^2))/(3*(-1 + y)^3))*G[0, 1, 0, z] + 
 (-1792/3 - (16*(60*y + 48*y^2))/(3*(-1 + z)^2) - 
   (16*(-18 + 48*y + 6*y^2))/(3*(-1 + z)) - (16*(6*y + 66*y^2))/(3*z^2) - 
   (16*(18 + 126*y - 6*y^2))/(3*z) - 896/(3*z*(-1 + y + z)) - 
   (96*z)/(y + z)^3 - (16*(-12 - 9*z))/(3*(y + z)^2) - 
   (16*(42 - 57*z))/(3*(y + z)) - (16*(-10 + 23*z))/(3*(-1 + y + z)) - 
   (16*(-16 + 32*z))/(3*y))*G[0, 1, 1, z] + 
 (1856/3 + (256*y^2)/(-1 + z)^2 + (16*(36*y + 6*y^2))/(3*(-1 + z)) + 
   (16*(-6*y + 54*y^2))/(3*z^2) + 1232/(3*(-1 + y)*z) + 
   (16*(53 + 110*y - 6*y^2))/(3*z) + (1024*z)/(3*(-1 + y)^3) + 
   656/(3*(-1 + y)*(-1 + y + z)) + (16*(41 - 37*z))/(3*(-1 + y + z)) - 
   (16*z)/(y + z)^2 - (16*z)/(y + z) + (16*(38 + 32*z))/(3*(-1 + y)^2) + 
   (16*(16 + 64*z))/(3*(-1 + y)))*G[0, 1 - z, 0, y] + 
 (1312/3 + (256*y^2)/(-1 + z)^2 + (16*(36*y + 6*y^2))/(3*(-1 + z)) + 
   (16*(6*y + 66*y^2))/(3*z^2) + 432/((-1 + y)*z) + 
   (16*(51 + 138*y - 6*y^2))/(3*z) + (512*z)/(3*(-1 + y)^3) - 
   208/(3*(-1 + y)*(-1 + y + z)) + (32*z)/(y + z)^2 + 
   (16*(-13 + 5*z))/(3*(-1 + y + z)) + (16*(-6 + 12*z))/(3*(y + z)) + 
   (16*(4 + 16*z))/(3*(-1 + y)^2) + (16*(14 + 32*z))/(3*(-1 + y)))*
  G[0, 1 - z, 1 - z, y] + (-512 + (16*(-20 - 32*z))/(3*y) + 
   (1312*y^2)/(-1 + z)^3 + (16*(171*y + 195*y^2))/(3*(-1 + z)^2) + 
   (16*(69 + 66*y - 129*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
   1760/(3*(-1 + y)*z) + (16*(100 + 130*y + 129*y^2))/(3*z) + 
   (1152*z^2)/(-1 + y)^4 - 128/((-1 + y)*(-1 + y + z)) - (144*z)/(y + z)^2 + 
   (16*(-79 + 20*z))/(3*(-1 + y + z)) + (16*(38 + 32*z))/(3*(-1 + y)) + 
   (16*(24 + 39*z))/(3*(y + z)) + (16*(118 + 160*z))/(3*(-1 + y)^2) + 
   (16*(248*z + 144*z^2))/(3*(-1 + y)^3))*G[0, -z, 1 - z, y] + 
 (-496 - (16*(-48*y + 48*y^2))/(3*(-1 + z)^2) - (16*(-12 + 6*y + 6*y^2))/
    (3*(-1 + z)) - (16*(-6*y + 54*y^2))/(3*z^2) - 
   (16*(76 + 91*y - 6*y^2))/(3*z) - 288/(z*(-1 + y + z)) - 
   (16*(-36 - 90*z - 6*z^2))/(3*(y + z)) - (16*(-59 - 29*z + 6*z^2))/
    (3*(-1 + y + z)) - (16*(48*z + 48*z^2))/(3*(y + z)^2) - 
   (16*(48 - 102*z + 54*z^2))/(3*(-1 + y + z)^2))*G[1, 0, 0, y] + 
 (128/3 - (96*y)/(-1 + z)^3 + (16*(-6 - 9*y))/(3*(-1 + z)^2) + 
   (16*(33 + 57*y))/(3*(-1 + z)) + (16*(13 - 23*y))/(3*z) - 
   896/(3*z*(-1 + y + z)) + (16*(-16 + 32*z))/(3*y) + 
   (16*(-72 + 138*z - 66*z^2))/(3*(-1 + y + z)^2) + 
   (16*(60*z - 48*z^2))/(3*(y + z)^2) + (16*(18*z - 6*z^2))/
    (3*(-1 + y + z)) + (16*(-78 + 48*z + 6*z^2))/(3*(y + z)))*G[1, 0, 0, z] + 
 (592/3 - (1312*y^2)/(-1 + z)^3 + (16*(-231*y - 99*y^2))/(3*(-1 + z)^2) + 
   (16*(-57 + 111*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
   704/((-1 + y)*z) + (16*(120 + 183*y - 111*y^2))/(3*z) + 
   (1152*z^2)/(-1 + y)^4 - 736/(3*(-1 + y)*(-1 + y + z)) + (96*z)/(y + z)^3 + 
   (16*(-46 + 5*z))/(3*(-1 + y + z)) + (16*(-12 + 6*z))/(3*(y + z)^2) + 
   (16*(38 + 32*z))/(3*(-1 + y)) + (16*(-48 + 48*z))/(3*(y + z)) + 
   (16*(118 + 160*z))/(3*(-1 + y)^2) + (16*(248*z + 144*z^2))/(3*(-1 + y)^3))*
  G[1, 0, 1, z] + (-3392/3 - (32*(8 - 16*z))/(3*y) - 
   (32*(-60*y + 60*y^2))/(3*(-1 + z)^2) - (32*(-12 + 12*y))/(3*(-1 + z)) - 
   (640*y^2)/z^2 - 3328/(3*(-1 + y)*z) - (32*(78 + 159*y))/(3*z) - 
   (512*z)/(-1 + y)^3 - 224/(3*(-1 + y)*(-1 + y + z)) - 
   (32*(-10 - z))/(3*(-1 + y + z)) - (32*(-9 + 24*z))/(3*(-1 + y)^2) - 
   (32*(12 + 48*z))/(3*(-1 + y)))*G[1, 0, 1 - z, y] + 
 (4736/3 - 896/(-1 + y)^2 - 64/(-1 + y) - (32*(96*y - 96*y^2))/
    (3*(-1 + z)^2) - (32*(18 - 21*y + 3*y^2))/(3*(-1 + z)) + (640*y^2)/z^2 + 
   4576/(3*(-1 + y)*z) - (32*(-132 - 210*y - 3*y^2))/(3*z) - 
   4576/(3*(-1 + y)*(-1 + y + z)) - (32*(-96*z - 96*z^2))/(3*(y + z)^2) - 
   (32*(-60 + 120*z - 60*z^2))/(3*(-1 + y + z)^2) - 
   (32*(78 + 171*z - 3*z^2))/(3*(y + z)) - (32*(225 - 96*z + 3*z^2))/
    (3*(-1 + y + z)))*G[1, 1, 0, y] + 
 (-176 - (16*(16 - 32*z))/(3*y) - (16*(22 - 32*z))/(3*(-1 + y)) - 
   (16*(18 + 18*y))/(3*(-1 + z)) - 1600/(3*(-1 + y)*z) - 
   (16*(54 + 3*y))/(3*z) - (1152*z^2)/(-1 + y)^4 + 
   992/((-1 + y)*(-1 + y + z)) + (1312*z^2)/(y + z)^3 - 
   (16*(86 + 128*z))/(3*(-1 + y)^2) - (16*(-296 + 268*z - 135*z^2))/
    (3*(-1 + y + z)) - (16*(-84 - 399*z + 135*z^2))/(3*(y + z)) - 
   (16*(184*z + 144*z^2))/(3*(-1 + y)^3) - (16*(144 - 306*z + 162*z^2))/
    (3*(-1 + y + z)^2) - (16*(228*z + 267*z^2))/(3*(y + z)^2))*
  G[1, 1, 0, z] + (-64 - (64*y)/(-1 + z) - (64*y)/z + 96/(-1 + y + z) - 
   (16*z)/(y + z)^2 + (160 - 176*z)/(y + z))*G[1, 1, 1, z] + 
 G[-z, y]*((-4064/3 - (16*(96*y + 96*y^2))/(3*(-1 + z)^2) - 
     (16*(-6 + 72*y - 18*y^2))/(3*(-1 + z)) - (16*(-12*y + 108*y^2))/
      (3*z^2) - (16*(66 + 252*y + 18*y^2))/(3*z) - 
     (16*(13 - 23*z))/(3*(-1 + y + z)) - 1504/(3*z*(-1 + y + z)) + 
     (16*z)/(y + z)^2 - (16*(4 + 64*z))/(3*y) - (16*(-90 + 75*z))/
      (3*(y + z)))*G[0, 1, z] + (-224 + (-64 - 48*z)/(-1 + y + z) + 
     32/(z*(-1 + y + z)) - (256*z)/(y + z)^2 + (128 + 224*z)/(y + z) + 
     (-320 + 448*z)/y)*G[1, 0, z] + 
   (-2944/3 - (16*(48*y + 48*y^2))/(3*(-1 + z)^2) - 
     (16*(18 + 72*y + 6*y^2))/(3*(-1 + z)) - (16*(6*y + 66*y^2))/(3*z^2) - 
     (16*(15 + 132*y - 6*y^2))/(3*z) - 896/(3*z*(-1 + y + z)) - 
     (96*z)/(y + z)^3 - (16*(60 - 66*z))/(3*(y + z)) - 
     (16*(-12 + 12*z))/(3*(y + z)^2) - (16*(-43 + 47*z))/(3*(-1 + y + z)) - 
     (16*(-40 + 116*z))/(3*y))*G[1, 1, z] + 
   ((-192 - 192*y)/z + (192 - 96*z)/(-1 + y + z) - 192/(z*(-1 + y + z)))*
    G[0, 0, 1, z] + (160 + (256 - 384*z)/y + (-128 + 224*y)/z - 
     64/(z*(-1 + y + z)) - (512*z^2)/(y + z)^3 + (-384 + 640*z - 320*z^2)/
      (-1 + y + z) + (-512 - 512*z + 320*z^2)/(y + z) + 
     (832*z + 320*z^2)/(y + z)^2)*G[0, 1, 0, z] + 
   (256 + 64/y + (320 + 384*y)/z + 384/(z*(-1 + y + z)) + (64*z)/(y + z)^2 + 
     (-128 + 64*z)/(y + z) + (-320 + 160*z)/(-1 + y + z))*G[0, 1, 1, z] + 
   ((128 - 192*z)/y + 32/(z*(-1 + y + z)) + (32*z)/(y + z)^2 + 
     (-64 + 32*z)/(y + z) + (-32 + 32*z)/(-1 + y + z))*G[1, 0, 0, z] + 
   ((128 - 192*z)/y + (128 + 128*y)/z + 128/(z*(-1 + y + z)) + 
     (64*z)/(y + z)^2 + (-128 + 64*z)/(-1 + y + z) + (-128 + 64*z)/(y + z))*
    G[1, 0, 1, z] + (160 + (-128 + 224*y)/z + 256/(z*(-1 + y + z)) - 
     (512*z^2)/(y + z)^3 + (-256 + 384*z)/y + (-704 + 960*z - 320*z^2)/
      (-1 + y + z) + (640 - 1088*z + 320*z^2)/(y + z) + 
     (256*z + 320*z^2)/(y + z)^2)*G[1, 1, 0, z] + 
   (256 - 64/z + (64 - 32*z)/(-1 + y + z) - (64*z)/(y + z)^2 + 
     (128 - 64*z)/(y + z) + (-192 + 384*z)/y)*G[1, 1, 1, z]) + 
 (-3392/3 - (32*(8 - 16*z))/(3*y) - (32*(-60*y + 60*y^2))/(3*(-1 + z)^2) - 
   (32*(-12 + 12*y))/(3*(-1 + z)) - (640*y^2)/z^2 - 3328/(3*(-1 + y)*z) - 
   (32*(78 + 159*y))/(3*z) - (512*z)/(-1 + y)^3 - 
   224/(3*(-1 + y)*(-1 + y + z)) - (32*(-10 - z))/(3*(-1 + y + z)) - 
   (32*(-9 + 24*z))/(3*(-1 + y)^2) - (32*(12 + 48*z))/(3*(-1 + y)))*
  G[1, 1 - z, 0, y] + (1856/3 + (256*y^2)/(-1 + z)^2 + 
   (16*(36*y + 6*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
   1232/(3*(-1 + y)*z) + (16*(53 + 110*y - 6*y^2))/(3*z) + 
   (1024*z)/(3*(-1 + y)^3) + 656/(3*(-1 + y)*(-1 + y + z)) + 
   (16*(41 - 37*z))/(3*(-1 + y + z)) - (16*z)/(y + z)^2 - (16*z)/(y + z) + 
   (16*(38 + 32*z))/(3*(-1 + y)^2) + (16*(16 + 64*z))/(3*(-1 + y)))*
  G[1 - z, 0, 0, y] + (1312/3 + (256*y^2)/(-1 + z)^2 + 
   (16*(36*y + 6*y^2))/(3*(-1 + z)) + (16*(6*y + 66*y^2))/(3*z^2) + 
   432/((-1 + y)*z) + (16*(51 + 138*y - 6*y^2))/(3*z) + 
   (512*z)/(3*(-1 + y)^3) - 208/(3*(-1 + y)*(-1 + y + z)) + 
   (32*z)/(y + z)^2 + (16*(-13 + 5*z))/(3*(-1 + y + z)) + 
   (16*(-6 + 12*z))/(3*(y + z)) + (16*(4 + 16*z))/(3*(-1 + y)^2) + 
   (16*(14 + 32*z))/(3*(-1 + y)))*G[1 - z, 0, 1 - z, y] + 
 (-1088 + (1312*y^2)/(-1 + z)^3 - (16*(-234*y - 51*y^2))/(3*(-1 + z)^2) - 
   (16*(-108 - 21*y + 117*y^2))/(3*(-1 + z)) - (16*(6*y + 66*y^2))/(3*z^2) - 
   1952/(3*(-1 + y)*z) - (16*(130 + 247*y - 117*y^2))/(3*z) - 
   (512*z)/(3*(-1 + y)^3) + 384/((-1 + y)*(-1 + y + z)) + 
   (1312*z^2)/(y + z)^3 - (16*(-50 + 16*z))/(3*(-1 + y)^2) - 
   (16*(-16 + 32*z))/(3*y) - (16*(8 + 32*z))/(3*(-1 + y)) - 
   (16*(-132 + 195*z - 117*z^2))/(3*(-1 + y + z)) - 
   (16*(48 - 102*z + 54*z^2))/(3*(-1 + y + z)^2) - 
   (16*(-216 - 297*z + 117*z^2))/(3*(y + z)) - (16*(378*z + 171*z^2))/
    (3*(y + z)^2))*G[1 - z, 1, 0, y] + 
 (1312/3 + (256*y^2)/(-1 + z)^2 + (16*(36*y + 6*y^2))/(3*(-1 + z)) + 
   (16*(6*y + 66*y^2))/(3*z^2) + 432/((-1 + y)*z) + 
   (16*(51 + 138*y - 6*y^2))/(3*z) + (512*z)/(3*(-1 + y)^3) - 
   208/(3*(-1 + y)*(-1 + y + z)) + (32*z)/(y + z)^2 + 
   (16*(-13 + 5*z))/(3*(-1 + y + z)) + (16*(-6 + 12*z))/(3*(y + z)) + 
   (16*(4 + 16*z))/(3*(-1 + y)^2) + (16*(14 + 32*z))/(3*(-1 + y)))*
  G[1 - z, 1 - z, 0, y] + (-64 - (64*y)/(-1 + z) - (64*y)/z + 
   96/(-1 + y + z) - (16*z)/(y + z)^2 + (160 - 176*z)/(y + z))*
  G[1 - z, 1 - z, 1 - z, y] + (928/3 - (1312*y^2)/(-1 + z)^3 + 
   (16*(-267*y - 99*y^2))/(3*(-1 + z)^2) + (16*(-117 - 66*y + 111*y^2))/
    (3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 672/((-1 + y)*z) + 
   (16*(102 + 186*y - 111*y^2))/(3*z) + (1152*z^2)/(-1 + y)^4 - 
   640/(3*(-1 + y)*(-1 + y + z)) + (16*(-13 - 19*z))/(3*(-1 + y + z)) + 
   (96*z)/(y + z)^3 + (16*(-12 - 15*z))/(3*(y + z)^2) + 
   (16*(38 + 32*z))/(3*(-1 + y)) + (16*(-66 + 57*z))/(3*(y + z)) + 
   (16*(118 + 160*z))/(3*(-1 + y)^2) + (16*(248*z + 144*z^2))/(3*(-1 + y)^3))*
  G[1 - z, -z, 1 - z, y] + (-64 + (128*y + 128*y^2)/(-1 + z)^2 + 
   (64*y - 64*y^2)/(-1 + z) + (64 + 192*y + 64*y^2)/z + 
   (32 - 16*z)/(-1 + y + z) + 64/(z*(-1 + y + z)) + (32*z)/(y + z)^2 + 
   (-128 + 160*z)/(y + z))*G[-z, 0, 1 - z, y] + 
 (-64 + (128*y + 128*y^2)/(-1 + z)^2 + (64*y - 64*y^2)/(-1 + z) + 
   (64 + 192*y + 64*y^2)/z + (32 - 16*z)/(-1 + y + z) + 64/(z*(-1 + y + z)) + 
   (32*z)/(y + z)^2 + (-128 + 160*z)/(y + z))*G[-z, 1 - z, 0, y] + 
 (-2944/3 - (16*(48*y + 48*y^2))/(3*(-1 + z)^2) - 
   (16*(18 + 72*y + 6*y^2))/(3*(-1 + z)) - (16*(6*y + 66*y^2))/(3*z^2) - 
   (16*(15 + 132*y - 6*y^2))/(3*z) - 896/(3*z*(-1 + y + z)) - 
   (96*z)/(y + z)^3 - (16*(60 - 66*z))/(3*(y + z)) - 
   (16*(-12 + 12*z))/(3*(y + z)^2) - (16*(-43 + 47*z))/(3*(-1 + y + z)) - 
   (16*(-40 + 116*z))/(3*y))*G[-z, 1 - z, 1 - z, y] + 
 (-3392/3 - (16*(96*y + 96*y^2))/(3*(-1 + z)^2) - 
   (16*(-6 + 72*y - 18*y^2))/(3*(-1 + z)) - (16*(-12*y + 108*y^2))/(3*z^2) - 
   (16*(66 + 252*y + 18*y^2))/(3*z) - (16*(1 - 32*z))/(3*(-1 + y + z)) - 
   1600/(3*z*(-1 + y + z)) + (272*z)/(y + z)^2 - 
   (16*(-66 + 117*z))/(3*(y + z)) - (16*(-56 + 148*z))/(3*y))*
  G[-z, -z, 1 - z, y] + (-160 + (-160 - 160*y)/z + 
   (320 - 160*z)/(-1 + y + z) - 320/(z*(-1 + y + z)))*G[0, 0, 0, 0, y] + 
 (96 + (512*y^2)/(-1 + z)^3 + (64*y + 160*y^2)/(-1 + z)^2 + 
   (384 + 480*y - 160*y^2)/(-1 + z) + (-192 - 448*y + 160*y^2)/z - 
   480/(z*(-1 + y + z)) + (224 + 32*z)/(-1 + y + z))*G[0, 0, 0, 1, z] + 
 ((-384 - 384*y)/z + (384 - 192*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
  G[0, 0, 0, 1 - z, y] + (-256 + (256*y^2)/(-1 + z)^3 + 
   (192*y + 160*y^2)/(-1 + z)^2 + (-32*y - 160*y^2)/(-1 + z) + 
   (704 + 288*y + 160*y^2)/z + 704/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + 
   (-1152 + 608*z - 160*z^2)/(-1 + y + z) + (-64 - 352*z + 160*z^2)/(y + z) + 
   (320*z + 160*z^2)/(y + z)^2)*G[0, 0, 1, 0, y] + 
 (32 - (96*y)/(-1 + z)^4 + (-32 - 32*y)/(-1 + z)^3 + 
   (-64 - 32*y)/(-1 + z)^2 + (32*y)/(-1 + z) + (-96 + 192*y)/z + 
   32/(z*(-1 + y + z)) - (768*z^2)/(y + z)^3 + (-800 + 1216*z - 480*z^2)/
    (-1 + y + z) + (-192 - 1056*z + 480*z^2)/(y + z) + 
   (960*z + 480*z^2)/(y + z)^2)*G[0, 0, 1, 0, z] + 
 ((256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
   (-32 - 64*y - 160*y^2)/(-1 + z) + (480 + 512*y + 160*y^2)/z + 
   512/(z*(-1 + y + z)) + (-480 + 224*z)/(-1 + y + z))*G[0, 0, 1, 1, z] + 
 ((-384 - 384*y)/z + (384 - 192*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
  G[0, 0, 1 - z, 0, y] + ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 
   320/(z*(-1 + y + z)))*G[0, 0, 1 - z, 1 - z, y] + 
 (320 + 64/y - (256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
   (32*y + 160*y^2)/(-1 + z) + (32 - 96*y - 160*y^2)/z + 
   96/(z*(-1 + y + z)) + (96 + 96*z)/(-1 + y + z))*G[0, 0, -z, 1 - z, y] + 
 (-192 + (256*y^2)/(-1 + z)^3 + (192*y + 160*y^2)/(-1 + z)^2 + 
   (-32*y - 160*y^2)/(-1 + z) + (640 + 608*y + 160*y^2)/z + 
   832/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + (-1408 + 928*z - 160*z^2)/
    (-1 + y + z) + (-64 - 352*z + 160*z^2)/(y + z) + 
   (320*z + 160*z^2)/(y + z)^2)*G[0, 1, 0, 0, y] + 
 (128 + (96*y)/(-1 + z)^4 + (32 + 32*y)/(-1 + z)^3 + (64 + 32*y)/(-1 + z)^2 - 
   (32*y)/(-1 + z) + (-64 - 96*y)/z - 96/(z*(-1 + y + z)) - 
   (256*z^2)/(y + z)^3 + (224 + 160*z - 160*z^2)/(-1 + y + z) + 
   (64 - 416*z + 160*z^2)/(y + z) + (256*z + 160*z^2)/(y + z)^2)*
  G[0, 1, 0, 0, z] + (-96 - (384*y^2)/(-1 + z)^3 + 
   (-192*y - 160*y^2)/(-1 + z)^2 + (-128 - 160*y + 160*y^2)/(-1 + z) + 
   (128 + 192*y - 160*y^2)/z - 224/(-1 + y + z) + 224/(z*(-1 + y + z)))*
  G[0, 1, 0, 1, z] + ((640*y^2)/(-1 + z)^3 + (448*y + 320*y^2)/(-1 + z)^2 + 
   (64 + 64*y - 320*y^2)/(-1 + z) + (192 + 192*y + 320*y^2)/z + 
   192/(z*(-1 + y + z)) + (-256 + 128*z)/(-1 + y + z))*G[0, 1, 0, 1 - z, y] + 
 (160 - (1024*y^2)/(-1 + z)^3 + (-704*y - 480*y^2)/(-1 + z)^2 + 
   (-128 - 160*y + 480*y^2)/(-1 + z) + (-288 - 320*y - 480*y^2)/z - 
   320/(z*(-1 + y + z)) + (1024*z^2)/(y + z)^3 + 
   (-1344*z - 480*z^2)/(y + z)^2 + (448 + 800*z - 480*z^2)/(y + z) + 
   (1088 - 1280*z + 480*z^2)/(-1 + y + z))*G[0, 1, 1, 0, y] + 
 (256 + (-128 + 256*y)/z + 192/(z*(-1 + y + z)) - (640*z^2)/(y + z)^3 + 
   (-384 + 672*z - 320*z^2)/(-1 + y + z) + (128 - 768*z + 320*z^2)/(y + z) + 
   (640*z + 320*z^2)/(y + z)^2)*G[0, 1, 1, 0, z] + 
 ((64*y)/(-1 + z)^2 + (-64 - 64*y)/(-1 + z) - 64/z + 
   (64 - 32*z)/(-1 + y + z))*G[0, 1, 1, 1, z] + 
 ((640*y^2)/(-1 + z)^3 + (448*y + 320*y^2)/(-1 + z)^2 + 
   (64 + 64*y - 320*y^2)/(-1 + z) + (192 + 192*y + 320*y^2)/z + 
   192/(z*(-1 + y + z)) + (-256 + 128*z)/(-1 + y + z))*G[0, 1, 1 - z, 0, y] + 
 ((-384 - 384*y)/z + (384 - 192*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
  G[0, 1 - z, 0, 0, y] + ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 
   320/(z*(-1 + y + z)))*G[0, 1 - z, 0, 1 - z, y] + 
 (-192 + (256*y^2)/(-1 + z)^3 + (192*y + 160*y^2)/(-1 + z)^2 + 
   (-32*y - 160*y^2)/(-1 + z) + (448 + 96*y + 160*y^2)/z + 
   192/(z*(-1 + y + z)) - (384*z^2)/(y + z)^3 + (-256 + 544*z - 160*z^2)/
    (-1 + y + z) + (-192 - 224*z + 160*z^2)/(y + z) + 
   (512*z + 160*z^2)/(y + z)^2)*G[0, 1 - z, 1, 0, y] + 
 ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 320/(z*(-1 + y + z)))*
  G[0, 1 - z, 1 - z, 0, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
   (-64 + 32*z)/(-1 + y + z))*G[0, 1 - z, 1 - z, 1 - z, y] + 
 (-64 - (256*y^2)/(-1 + z)^3 + (-320*y - 160*y^2)/(-1 + z)^2 + 
   (128 + 160*y + 160*y^2)/(-1 + z) + (32 + 96*y - 160*y^2)/z + 
   64/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + (192 - 96*z)/(y + z) + 
   (-320 + 128*z)/(-1 + y + z))*G[0, 1 - z, -z, 1 - z, y] + 
 ((128*y^2)/(-1 + z)^3 + (64*y)/(-1 + z)^2 + (64 + 128*y)/(-1 + z) + 
   (-64 - 64*y)/z - 64/(z*(-1 + y + z)) + (32*z)/(-1 + y + z))*
  G[0, -z, 0, 1 - z, y] + ((128*y^2)/(-1 + z)^3 + (64*y)/(-1 + z)^2 + 
   (64 + 128*y)/(-1 + z) + (-64 - 64*y)/z - 64/(z*(-1 + y + z)) + 
   (32*z)/(-1 + y + z))*G[0, -z, 1 - z, 0, y] + 
 (288 - (256*y^2)/(-1 + z)^3 + (-224*y - 160*y^2)/(-1 + z)^2 + 
   (32 + 64*y + 160*y^2)/(-1 + z) + (-64 + 160*y - 160*y^2)/z + 
   96/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + (192 - 96*z)/(y + z) + 
   (-64 + 96*z)/(-1 + y + z) + (-64 + 192*z)/y)*G[0, -z, 1 - z, 1 - z, y] + 
 (288 - (512*y^2)/(-1 + z)^3 + (-224*y - 160*y^2)/(-1 + z)^2 + 
   (-224 - 320*y + 160*y^2)/(-1 + z) + (256 + 608*y - 160*y^2)/z + 
   (64 - 192*z)/(-1 + y + z) + 224/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + 
   (-64 + 192*z)/y + (-448 + 224*z)/(y + z))*G[0, -z, -z, 1 - z, y] + 
 (-192 + (576 + 576*y)/z + 768/(z*(-1 + y + z)) + 
   (-1152 + 576*z)/(-1 + y + z))*G[1, 0, 0, 0, y] + 
 (32 + (-32 - 32*y)/z + 64/(-1 + y + z) - (64*z)/(y + z)^2 + 
   (128 - 64*z)/(y + z))*G[1, 0, 0, 0, z] + 
 (-96 + (640*y^2)/(-1 + z)^3 + (640*y + 320*y^2)/(-1 + z)^2 + 
   (-128 - 128*y - 320*y^2)/(-1 + z) + (32 + 32*y + 320*y^2)/z + 
   192/(z*(-1 + y + z)) + (-128 + 256*z)/(-1 + y + z))*G[1, 0, 0, 1, z] + 
 (64 + (256 + 256*y)/z + (-192 - 96*z)/(-1 + y + z) + 256/(z*(-1 + y + z)))*
  G[1, 0, 0, 1 - z, y] + (256 + (-672 - 256*y)/z + 
   (928 - 256*z)/(-1 + y + z) - 768/(z*(-1 + y + z)))*G[1, 0, 1, 0, y] + 
 (-128 + 224/z + 224/(z*(-1 + y + z)) + (384*z^2)/(y + z)^3 + 
   (-576*z - 160*z^2)/(y + z)^2 + (320 + 160*z - 160*z^2)/(y + z) + 
   (-160 - 128*z + 160*z^2)/(-1 + y + z))*G[1, 0, 1, 0, z] + 
 ((256*y^2)/(-1 + z)^3 + (256*y + 160*y^2)/(-1 + z)^2 + 
   (-64 - 96*y - 160*y^2)/(-1 + z) + (-224 - 160*y + 160*y^2)/z + 
   (160 - 96*z)/(-1 + y + z) - 96/(z*(-1 + y + z)) - (96*z)/(y + z)^4 + 
   (32 - 32*z)/(y + z)^2 + (32 - 32*z)/(y + z) + (64 + 32*z)/(y + z)^3)*
  G[1, 0, 1, 1, z] + (64 + (256 + 256*y)/z + (-192 - 96*z)/(-1 + y + z) + 
   256/(z*(-1 + y + z)))*G[1, 0, 1 - z, 0, y] + 
 ((192 + 192*y)/z + 128/(z*(-1 + y + z)) + (-160 + 96*z)/(-1 + y + z))*
  G[1, 0, 1 - z, 1 - z, y] + (64 - (192*y)/z + 160/(-1 + y + z))*
  G[1, 0, -z, 1 - z, y] + (256 + (-640 - 256*y)/z + 
   (896 - 256*z)/(-1 + y + z) - 640/(z*(-1 + y + z)))*G[1, 1, 0, 0, y] + 
 (-224 + (256 + 224*y)/z + 512/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + 
   (-1152 + 832*z - 160*z^2)/(-1 + y + z) + (-384*z + 160*z^2)/(y + z) + 
   (288*z + 160*z^2)/(y + z)^2)*G[1, 1, 0, 0, z] + 
 (-32 + (768*y^2)/(-1 + z)^3 + (576*y + 480*y^2)/(-1 + z)^2 + 
   (-96*y - 480*y^2)/(-1 + z) + (64 + 256*y + 480*y^2)/z + 
   32/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + (-64 - 32*z)/(y + z)^3 + 
   (-32 + 32*z)/(y + z)^2 + (-32 + 32*z)/(y + z) + 
   (-96 + 192*z)/(-1 + y + z))*G[1, 1, 0, 1, z] + 
 (64 + (-384 - 384*y)/z + (448 - 416*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
  G[1, 1, 0, 1 - z, y] + (-160 + (640 + 992*y)/z + 1152/(z*(-1 + y + z)) + 
   (-1632 + 992*z)/(-1 + y + z))*G[1, 1, 1, 0, y] + 
 (96 + (-256 + 32*y)/z - 480/(z*(-1 + y + z)) - (512*z^2)/(y + z)^3 + 
   (480 - 128*z - 160*z^2)/(-1 + y + z) + (-832 + 160*z + 160*z^2)/(y + z) + 
   (960*z + 160*z^2)/(y + z)^2)*G[1, 1, 1, 0, z] + 
 (64 + (-384 - 384*y)/z + (448 - 416*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
  G[1, 1, 1 - z, 0, y] + (64 + (256 + 256*y)/z + (-192 - 96*z)/(-1 + y + z) + 
   256/(z*(-1 + y + z)))*G[1, 1 - z, 0, 0, y] + 
 ((192 + 192*y)/z + 128/(z*(-1 + y + z)) + (-160 + 96*z)/(-1 + y + z))*
  G[1, 1 - z, 0, 1 - z, y] + 
 (-128 + (-224 - 576*y)/z + (416 - 224*z)/(-1 + y + z) - 
   384/(z*(-1 + y + z)))*G[1, 1 - z, 1, 0, y] + 
 ((192 + 192*y)/z + 128/(z*(-1 + y + z)) + (-160 + 96*z)/(-1 + y + z))*
  G[1, 1 - z, 1 - z, 0, y] + (64 - (192*y)/z + 160/(-1 + y + z))*
  G[1, 1 - z, -z, 1 - z, y] + 
 ((-384 - 384*y)/z + (384 - 192*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
  G[1 - z, 0, 0, 0, y] + ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 
   320/(z*(-1 + y + z)))*G[1 - z, 0, 0, 1 - z, y] + 
 (-192 - (256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
   (32*y + 160*y^2)/(-1 + z) + (448 + 96*y - 160*y^2)/z + 
   320/(z*(-1 + y + z)) - (384*z^2)/(y + z)^3 + (-416 + 448*z - 160*z^2)/
    (-1 + y + z) + (-192 - 224*z + 160*z^2)/(y + z) + 
   (512*z + 160*z^2)/(y + z)^2)*G[1 - z, 0, 1, 0, y] + 
 ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 320/(z*(-1 + y + z)))*
  G[1 - z, 0, 1 - z, 0, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
   (-64 + 32*z)/(-1 + y + z))*G[1 - z, 0, 1 - z, 1 - z, y] + 
 (-224 + (64 - 192*z)/y + (256*y^2)/(-1 + z)^3 + 
   (288*y + 160*y^2)/(-1 + z)^2 + (-96 - 128*y - 160*y^2)/(-1 + z) + 
   (64 + 288*y + 160*y^2)/z + 160/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + 
   (192 - 96*z)/(y + z) + (-160 + 128*z)/(-1 + y + z))*
  G[1 - z, 0, -z, 1 - z, y] + (-96 - (256*y^2)/(-1 + z)^3 + 
   (-192*y - 160*y^2)/(-1 + z)^2 + (32*y + 160*y^2)/(-1 + z) + 
   (480 + 64*y - 160*y^2)/z + 256/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + 
   (-320 + 416*z - 160*z^2)/(-1 + y + z) + (-64 - 352*z + 160*z^2)/(y + z) + 
   (320*z + 160*z^2)/(y + z)^2)*G[1 - z, 1, 0, 0, y] + 
 ((-640*y^2)/(-1 + z)^3 + (-448*y - 320*y^2)/(-1 + z)^2 + 
   (-64 - 64*y + 320*y^2)/(-1 + z) + (64 + 64*y - 320*y^2)/z + 
   64/(z*(-1 + y + z)))*G[1 - z, 1, 0, 1 - z, y] + 
 (32 + (1024*y^2)/(-1 + z)^3 + (704*y + 480*y^2)/(-1 + z)^2 + 
   (128 + 160*y - 480*y^2)/(-1 + z) + (-160 - 576*y + 480*y^2)/z - 
   384/(z*(-1 + y + z)) + (1024*z^2)/(y + z)^3 + 
   (-1344*z - 480*z^2)/(y + z)^2 + (448 + 800*z - 480*z^2)/(y + z) + 
   (960 - 1184*z + 480*z^2)/(-1 + y + z))*G[1 - z, 1, 1, 0, y] + 
 ((-640*y^2)/(-1 + z)^3 + (-448*y - 320*y^2)/(-1 + z)^2 + 
   (-64 - 64*y + 320*y^2)/(-1 + z) + (64 + 64*y - 320*y^2)/z + 
   64/(z*(-1 + y + z)))*G[1 - z, 1, 1 - z, 0, y] + 
 ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 320/(z*(-1 + y + z)))*
  G[1 - z, 1 - z, 0, 0, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
   (-64 + 32*z)/(-1 + y + z))*G[1 - z, 1 - z, 0, 1 - z, y] + 
 (160 - (256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
   (32*y + 160*y^2)/(-1 + z) + (-128 + 256*y - 160*y^2)/z - 
   32/(z*(-1 + y + z)) + (32*z)/(-1 + y + z))*G[1 - z, 1 - z, 1, 0, y] + 
 ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
  G[1 - z, 1 - z, 1 - z, 0, y] + 
 (32 + (256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
   (-32 - 64*y - 160*y^2)/(-1 + z) + (224*y + 160*y^2)/z + 
   64/(z*(-1 + y + z)) - (32*z)/(-1 + y + z) + (96*z)/(y + z)^4 + 
   (-64 - 32*z)/(y + z)^3 + (-32 - 32*z)/(y + z)^2 + (96 - 32*z)/(y + z) + 
   (-128 + 192*z)/y)*G[1 - z, 1 - z, -z, 1 - z, y] + 
 ((-128*y^2)/(-1 + z)^3 - (64*y)/(-1 + z)^2 + (-64 - 128*y)/(-1 + z) + 
   (64 + 64*y)/z + 64/(z*(-1 + y + z)) - (32*z)/(-1 + y + z))*
  G[1 - z, -z, 0, 1 - z, y] + ((-128*y^2)/(-1 + z)^3 - (64*y)/(-1 + z)^2 + 
   (-64 - 128*y)/(-1 + z) + (64 + 64*y)/z + 64/(z*(-1 + y + z)) - 
   (32*z)/(-1 + y + z))*G[1 - z, -z, 1 - z, 0, y] + 
 ((256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
   (-32 - 64*y - 160*y^2)/(-1 + z) + (-224 - 192*y + 160*y^2)/z + 
   (160 - 96*z)/(-1 + y + z) - 128/(z*(-1 + y + z)) - (96*z)/(y + z)^4 + 
   (32 - 96*z)/(y + z)^2 + (160 - 96*z)/(y + z) + (64 + 32*z)/(y + z)^3 + 
   (-128 + 192*z)/y)*G[1 - z, -z, 1 - z, 1 - z, y] + 
 (256 + (192 - 192*z)/y + (512*y^2)/(-1 + z)^3 + 
   (224*y + 160*y^2)/(-1 + z)^2 + (224 + 320*y - 160*y^2)/(-1 + z) + 
   (-32 - 64*y + 160*y^2)/z - 160/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + 
   (-448 + 224*z)/(y + z))*G[1 - z, -z, -z, 1 - z, y] + 
 (160 + (-256 + 96*y)/z - 128/(z*(-1 + y + z)) - (512*z^2)/(y + z)^3 + 
   (-320 + 640*z - 320*z^2)/(-1 + y + z) + (-128 - 704*z + 320*z^2)/(y + z) + 
   (640*z + 320*z^2)/(y + z)^2)*G[-z, 0, 1, 0, y] + 
 ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
  G[-z, 0, 1 - z, 1 - z, y] + (32 + (128 - 192*z)/y + (160 + 352*y)/z + 
   (-32 - 64*z)/(-1 + y + z) + 32/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + 
   (-448 + 224*z)/(y + z))*G[-z, 0, -z, 1 - z, y] + 
 ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
  G[-z, 1 - z, 0, 1 - z, y] + (160 + (-256 + 96*y)/z - 128/(z*(-1 + y + z)) - 
   (512*z^2)/(y + z)^3 + (-320 + 640*z - 320*z^2)/(-1 + y + z) + 
   (-128 - 704*z + 320*z^2)/(y + z) + (640*z + 320*z^2)/(y + z)^2)*
  G[-z, 1 - z, 1, 0, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
   (-64 + 32*z)/(-1 + y + z))*G[-z, 1 - z, 1 - z, 0, y] + 
 (256 - 64/z + (64 - 32*z)/(-1 + y + z) - (64*z)/(y + z)^2 + 
   (128 - 64*z)/(y + z) + (-192 + 384*z)/y)*G[-z, 1 - z, 1 - z, 1 - z, y] + 
 (-32 + (256 - 384*z)/y + (96 - 96*y)/z + (32 - 64*z)/(-1 + y + z) - 
   32/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + (-448 + 224*z)/(y + z))*
  G[-z, 1 - z, -z, 1 - z, y] + ((256 + 256*y)/z + 256/(z*(-1 + y + z)) + 
   (-256 + 128*z)/(-1 + y + z))*G[-z, -z, 0, 1 - z, y] + 
 ((256 + 256*y)/z + 256/(z*(-1 + y + z)) + (-256 + 128*z)/(-1 + y + z))*
  G[-z, -z, 1 - z, 0, y] + (224 + (192 - 192*z)/y + (288 + 160*y)/z + 
   224/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + (-160 + 32*z)/(-1 + y + z) + 
   (-448 + 224*z)/(y + z))*G[-z, -z, 1 - z, 1 - z, y] + 
 (-32 + (-352 - 544*y)/z - 64/(z*(-1 + y + z)) - (576*z)/(y + z)^2 + 
   (1152 - 576*z)/(y + z) + (64 + 128*z)/(-1 + y + z) + (-512 + 768*z)/y)*
  G[-z, -z, -z, 1 - z, y] + Pi^2*(-9470/27 - 400/(-1 + y) + 
   (1640*y)/(9*(-1 + z)^2) - (2*(-564 - 396*y))/(27*(-1 + z)) - 
   14708/(27*(-1 + y)*z) - (2*(4847 + 5915*y))/(27*z) - (192*z)/(-1 + y)^3 + 
   13124/(27*(-1 + y)*(-1 + y + z)) - (400*z^2)/(3*(y + z)^2) - 
   (2*(240 + 2112*z))/(27*(-1 + y)^2) - (2*(-1440*z - 144*z^2))/
    (27*(y + z)) - (2*(-9230 + 4489*z + 144*z^2))/(27*(-1 + y + z)) - 
   (2*(1800 - 3744*z + 1944*z^2))/(27*(-1 + y + z)^2) + 
   (192 + (192 + 192*y)/z + 384/(z*(-1 + y + z)) + 
     (-384 + 192*z)/(-1 + y + z))*Log[2]) + 
 (-6208/3 + (16*(54*y - 738*y^2))/(3*(-1 + z)^3) + 
   (16*(18 - 681*y - 513*y^2))/(3*(-1 + z)^2) + (16*(-213 - 150*y + 351*y^2))/
    (3*(-1 + z)) - 320/(3*(-1 + y)*z) + (16*(-1 + 38*y - 351*y^2))/(3*z) + 
   (3456*z^2)/(-1 + y)^4 + 1696/(3*(-1 + y)*(-1 + y + z)) + 
   (576*z)/(y + z)^3 + (16*(86 + 32*z))/(3*(-1 + y)) + 
   (16*(466 + 448*z))/(3*(-1 + y)^2) + (16*(-72 + 18*z - 96*z^2))/
    (3*(y + z)^2) + (16*(153 - 54*z - 12*z^2))/(3*(-1 + y + z)) + 
   (16*(-24 + 36*z - 12*z^2))/(3*(-1 + y + z)^2) + 
   (16*(-72 + 150*z + 12*z^2))/(3*(y + z)) + (16*(680*z + 432*z^2))/
    (3*(-1 + y)^3))*Zeta[3] + Lx*(7664/27 + 1024/(3*(-1 + y)) + 
   (48*y)/(-1 + z) - 23168/(27*(-1 + y)*z) - (16*(523 + 994*y))/(27*z) + 
   23168/(27*(-1 + y)*(-1 + y + z)) + (48*z)/(y + z) - 
   (16*(-1517 + 994*z))/(27*(-1 + y + z)) + 
   Pi^2*(32/(-1 + y)^2 + (136*y)/(3*(-1 + z)^2) + 
     (8*(9 + 51*y))/(9*(-1 + z)) + 544/(9*(-1 + y)*z) + 
     (8*(21 + 21*y))/(9*z) - 544/(9*(-1 + y)*(-1 + y + z)) - 
     (128*z^2)/(3*(y + z)^2) + (8*(-16 + 32*z))/(9*y) + 
     (8*(-48 + 102*z - 54*z^2))/(9*(-1 + y + z)^2) + 
     (8*(-68 + 67*z - 6*z^2))/(9*(-1 + y + z)) + (8*(54*z + 6*z^2))/
      (9*(y + z))) + Pi^2*(16 + (-48 - 48*y)/z + (96 - 48*z)/(-1 + y + z) - 
     64/(z*(-1 + y + z)))*G[1, y] + (128 + 64/(-1 + y)^2 + 320/((-1 + y)*z) + 
     (192 + 128*y)/z - 320/((-1 + y)*(-1 + y + z)) + 
     (-320 + 128*z)/(-1 + y + z))*G[0, 0, y] + 
   ((32*y)/(-1 + z)^2 + (-32 - 96*y)/(-1 + z) - 32/z + (64*z)/(y + z) + 
     (-64 + 64*z)/(-1 + y + z))*G[0, 0, z] + 
   (1504/3 + (16*(60*y + 48*y^2))/(3*(-1 + z)^2) + (16*(-18 + 48*y + 6*y^2))/
      (3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
     (16*(8 + 74*y - 6*y^2))/(3*z) + 448/(3*z*(-1 + y + z)) - 
     (48*z)/(y + z)^2 + (16*(36 - 45*z))/(3*(y + z)) + 
     (16*(-16 + 32*z))/(3*y))*G[0, 1, z] + 
   (-1696/3 - (256*y^2)/(-1 + z)^2 - (16*(36*y + 6*y^2))/(3*(-1 + z)) - 
     (16*(-6*y + 54*y^2))/(3*z^2) - 848/(3*(-1 + y)*z) - 
     (16*(41 + 86*y - 6*y^2))/(3*z) - (512*z)/(3*(-1 + y)^3) - 
     80/((-1 + y)*(-1 + y + z)) - (16*(15 - 18*z))/(3*(-1 + y + z)) + 
     (32*z)/(y + z)^2 - (16*(6 - 12*z))/(3*(y + z)) - 
     (16*(4 + 16*z))/(3*(-1 + y)^2) - (16*(8 + 32*z))/(3*(-1 + y)))*
    G[0, 1 - z, y] + (2176/3 - 192/(-1 + y)^2 - (16*(48*y - 48*y^2))/
      (3*(-1 + z)^2) - (16*(12 - 6*y - 6*y^2))/(3*(-1 + z)) - 
     (16*(6*y - 54*y^2))/(3*z^2) + 896/(3*(-1 + y)*z) - 
     (16*(-71 - 86*y + 6*y^2))/(3*z) - 896/(3*(-1 + y)*(-1 + y + z)) - 
     (16*(-48 + 102*z - 54*z^2))/(3*(-1 + y + z)^2) - 
     (16*(-48*z - 48*z^2))/(3*(y + z)^2) - (16*(49 + 34*z - 6*z^2))/
      (3*(-1 + y + z)) - (16*(36 + 90*z + 6*z^2))/(3*(y + z)))*G[1, 0, y] + 
   (16 + (48*y)/(-1 + z)^2 - (16*(27 + 45*y))/(3*(-1 + z)) + 
     448/(3*z*(-1 + y + z)) - (16*(-16 + 32*z))/(3*y) - 
     (16*(-48 + 102*z - 54*z^2))/(3*(-1 + y + z)^2) - 
     (16*(60*z - 48*z^2))/(3*(y + z)^2) - (16*(-26 + 46*z - 6*z^2))/
      (3*(-1 + y + z)) - (16*(-78 + 48*z + 6*z^2))/(3*(y + z)))*G[1, 0, z] + 
   G[1 - z, y]*(-272 + 64/(3*(-1 + y)) - (224*y)/(-1 + z) + 
     (16*(7 - 102*y))/(3*z) + (512*z)/(3*(-1 + y)^2) + 16/(-1 + y + z) + 
     (64*z)/(y + z)^2 + (16*(-63 + 9*z))/(3*(y + z)) + 
     Pi^2*(16/3 - (128*y^2)/(3*(-1 + z)^3) + (16*(-7*y - 5*y^2))/
        (3*(-1 + z)^2) + (16*(1 + 2*y + 5*y^2))/(3*(-1 + z)) + 
       (16*(5 + 3*y - 5*y^2))/(3*z) + 32/(3*z*(-1 + y + z)) - 
       (128*z^2)/(3*(y + z)^3) + (16*(-4 + 6*z))/(3*y) + 
       (16*(-7 + 11*z - 5*z^2))/(3*(-1 + y + z)) + (16*(-12*z + 5*z^2))/
        (3*(y + z)) + (16*(9*z + 5*z^2))/(3*(y + z)^2)) + 
     ((128 - 192*z)/y + (64*z)/(y + z)^2 + (-128 + 64*z)/(y + z))*
      G[0, 0, z] + (256 - (256*y^2)/(-1 + z)^3 + (-288*y - 160*y^2)/
        (-1 + z)^2 + (96 + 128*y + 160*y^2)/(-1 + z) + 
       (-32 - 64*y - 160*y^2)/z + 32/(-1 + y + z) - 64/(z*(-1 + y + z)) + 
       (-64 + 192*z)/y)*G[0, 1, z] + (224 + 64/y - (64*y)/(-1 + z)^2 + 
       (64 + 64*y)/(-1 + z) + (32*y)/z + 64/(z*(-1 + y + z)) + 
       (256*z^2)/(y + z)^3 + (-288*z - 160*z^2)/(y + z)^2 + 
       (384*z - 160*z^2)/(y + z) + (64 - 256*z + 160*z^2)/(-1 + y + z))*
      G[1, 0, z]) + (224 + (64*y)/(-1 + z) + (64*y)/z + 32/(-1 + y + z) - 
     (32*z)/(y + z)^2 + (64 - 96*z)/(y + z))*G[1, 1, z] + 
   G[-z, y]*((-256 - 64/y + (-128 - 192*y)/z + (128 - 64*z)/(-1 + y + z) - 
       192/(z*(-1 + y + z)) - (64*z)/(y + z)^2 + (128 - 64*z)/(y + z))*
      G[0, 1, z] + ((32 - 32*z)/(-1 + y + z) - 32/(z*(-1 + y + z)) - 
       (32*z)/(y + z)^2 + (64 - 32*z)/(y + z) + (-128 + 192*z)/y)*
      G[1, 0, z] + (-256 + (64 - 192*z)/y + (-128 - 192*y)/z + 
       (128 - 64*z)/(-1 + y + z) - 192/(z*(-1 + y + z)))*G[1, 1, z]) + 
   G[0, y]*(416/9 - 448/(3*(-1 + y)^2) + 1216/(3*(-1 + y)) + 
     (160*y)/(-1 + z) - (16*(-263 - 332*y))/(9*z) + 5200/(9*(-1 + y)*z) - 
     5200/(9*(-1 + y)*(-1 + y + z)) - (16*(595 - 332*z))/(9*(-1 + y + z)) + 
     (160*z)/(y + z) + Pi^2*(64 + (128*y^2)/(3*(-1 + z)^3) + 
       (16*(6*y + 5*y^2))/(3*(-1 + z)^2) + (16*(-y - 5*y^2))/(3*(-1 + z)) + 
       (16*(13 + 13*y + 5*y^2))/(3*z) + 400/(3*z*(-1 + y + z)) + 
       (16*(-25 + 12*z))/(3*(-1 + y + z))) + 
     (-160 - (32*y)/(-1 + z)^2 + (64*y)/(-1 + z) + 80/((-1 + y)*z) + 
       (16*(-3 + 18*y))/(3*z) + (512*z)/(3*(-1 + y)^3) + 
       848/(3*(-1 + y)*(-1 + y + z)) - (256*z^2)/(y + z)^2 + 
       (16*(28 + 16*z))/(3*(-1 + y)^2) + (16*(8 + 32*z))/(3*(-1 + y)) + 
       (16*(-48 + 102*z - 54*z^2))/(3*(-1 + y + z)^2) + 
       (16*(19 + 34*z - 6*z^2))/(3*(-1 + y + z)) + (16*(60*z + 6*z^2))/
        (3*(y + z)))*G[0, z] + (-1696/3 - (256*y^2)/(-1 + z)^2 - 
       (16*(36*y + 6*y^2))/(3*(-1 + z)) - (16*(-6*y + 54*y^2))/(3*z^2) - 
       848/(3*(-1 + y)*z) - (16*(41 + 86*y - 6*y^2))/(3*z) - 
       (512*z)/(3*(-1 + y)^3) - 80/((-1 + y)*(-1 + y + z)) - 
       (16*(15 - 18*z))/(3*(-1 + y + z)) + (32*z)/(y + z)^2 - 
       (16*(6 - 12*z))/(3*(y + z)) - (16*(4 + 16*z))/(3*(-1 + y)^2) - 
       (16*(8 + 32*z))/(3*(-1 + y)))*G[1, z] + 
     (-64 + (64 + 64*y)/z + 128/(z*(-1 + y + z)) + (-256 + 128*z)/
        (-1 + y + z))*G[0, 0, z] + ((256*y^2)/(-1 + z)^3 + 
       (192*y + 160*y^2)/(-1 + z)^2 + (-32*y - 160*y^2)/(-1 + z) + 
       (32 + 32*y + 160*y^2)/z - 32/(-1 + y + z) + 32/(z*(-1 + y + z)))*
      G[0, 1, z] + (32/z + 32/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + 
       (-224 + 352*z - 160*z^2)/(-1 + y + z) + (-64 - 352*z + 160*z^2)/
        (y + z) + (320*z + 160*z^2)/(y + z)^2)*G[1, 0, z] + 
     ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
      G[1, 1, z]) + (-1696/3 - (256*y^2)/(-1 + z)^2 - 
     (16*(36*y + 6*y^2))/(3*(-1 + z)) - (16*(-6*y + 54*y^2))/(3*z^2) - 
     848/(3*(-1 + y)*z) - (16*(41 + 86*y - 6*y^2))/(3*z) - 
     (512*z)/(3*(-1 + y)^3) - 80/((-1 + y)*(-1 + y + z)) - 
     (16*(15 - 18*z))/(3*(-1 + y + z)) + (32*z)/(y + z)^2 - 
     (16*(6 - 12*z))/(3*(y + z)) - (16*(4 + 16*z))/(3*(-1 + y)^2) - 
     (16*(8 + 32*z))/(3*(-1 + y)))*G[1 - z, 0, y] + 
   (224 + (64*y)/(-1 + z) + (64*y)/z + 32/(-1 + y + z) - (32*z)/(y + z)^2 + 
     (64 - 96*z)/(y + z))*G[1 - z, 1 - z, y] + 
   (3328/3 + (16*(48*y + 48*y^2))/(3*(-1 + z)^2) + (16*(18 + 72*y + 6*y^2))/
      (3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
     (16*(5 + 80*y - 6*y^2))/(3*z) + 448/(3*z*(-1 + y + z)) + 
     (16*z)/(y + z)^2 + (16*(-12 - 21*z))/(3*(y + z)) + 
     (16*(-3 + 6*z))/(3*(-1 + y + z)) + (16*(20 + 32*z))/(3*y))*
    G[-z, 1 - z, y] + G[0, z]*(544 - 448/(3*(-1 + y)) - (64*y)/(-1 + z)^2 - 
     (16*(-51 - 9*y))/(3*(-1 + z)) - 16/z - (512*z)/(3*(-1 + y)^2) - 
     (224*z)/(y + z) - (16*(-95 + 102*z))/(3*(-1 + y + z)) + 
     Pi^2*(-16 + (16 + 16*y)/z + 32/(z*(-1 + y + z)) + 
       (-64 + 32*z)/(-1 + y + z)) + (-608 - 192/y + (64*y)/(-1 + z)^2 + 
       (-192 - 128*y)/(-1 + z) + (16 - 32*y)/z + (16 - 32*z)/(-1 + y + z) - 
       (64*z)/(y + z)^2 + (256 - 128*z)/(y + z))*G[1 - z, y] + 
     (-32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
      G[0, 0, y] + (256 + 64/y - (32*y)/(-1 + z)^2 + (32 + 32*y)/(-1 + z) + 
       (32*y)/z + 64/(z*(-1 + y + z)) + (32*z)/(y + z)^2 + 
       (-64 + 32*z)/(y + z) + (-32 + 32*z)/(-1 + y + z))*G[0, 1 - z, y] + 
     (64 + (-64 - 64*y)/z + (256 - 128*z)/(-1 + y + z) - 
       128/(z*(-1 + y + z)))*G[1, 0, y] + 
     (32 - (32*y)/z - 32/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + 
       (-96 + 288*z - 160*z^2)/(-1 + y + z) + (-64 - 352*z + 160*z^2)/
        (y + z) + (320*z + 160*z^2)/(y + z)^2)*G[1 - z, 0, y] + 
     (256 - (64*y)/(-1 + z)^2 + (64 + 64*y)/(-1 + z) + (-64 + 192*z)/y)*
      G[1 - z, 1 - z, y] + ((32 - 32*z)/(-1 + y + z) - 32/(z*(-1 + y + z)) - 
       (32*z)/(y + z)^2 + (64 - 32*z)/(y + z) + (-128 + 192*z)/y)*
      G[-z, 1 - z, y]) + G[1, z]*(-272 + 64/(3*(-1 + y)) - (224*y)/(-1 + z) + 
     (16*(7 - 102*y))/(3*z) + (512*z)/(3*(-1 + y)^2) + 16/(-1 + y + z) + 
     (64*z)/(y + z)^2 + (16*(-63 + 9*z))/(3*(y + z)) + 
     Pi^2*(-16/3 - (128*y^2)/(3*(-1 + z)^3) - (16*(8*y + 5*y^2))/
        (3*(-1 + z)^2) - (16*(-2 - 3*y - 5*y^2))/(3*(-1 + z)) - 
       (16*(-7 - 4*y + 5*y^2))/(3*z) + 112/(3*z*(-1 + y + z)) - 
       (128*z^2)/(3*(y + z)^3) - (16*(-9*z - 5*z^2))/(3*(y + z)^2) - 
       (16*(12*z - 5*z^2))/(3*(y + z)) - (16*(17 - 17*z + 5*z^2))/
        (3*(-1 + y + z))) + (224 + (64*y)/(-1 + z) + (64*y)/z + 
       32/(-1 + y + z) - (32*z)/(y + z)^2 + (64 - 96*z)/(y + z))*
      G[1 - z, y] + (3328/3 + (16*(48*y + 48*y^2))/(3*(-1 + z)^2) + 
       (16*(18 + 72*y + 6*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
       (16*(5 + 80*y - 6*y^2))/(3*z) + 448/(3*z*(-1 + y + z)) + 
       (16*z)/(y + z)^2 + (16*(-12 - 21*z))/(3*(y + z)) + 
       (16*(-3 + 6*z))/(3*(-1 + y + z)) + (16*(20 + 32*z))/(3*y))*G[-z, y] + 
     ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
      G[0, 0, y] + ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + 
       (-128 + 64*z)/(-1 + y + z))*G[0, 1 - z, y] + 
     (-256 - 64/y + (256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
       (-32 - 64*y - 160*y^2)/(-1 + z) + (32 + 160*y^2)/z - 
       32/(z*(-1 + y + z)) - (32*z)/(-1 + y + z) - (32*z)/(y + z)^2 + 
       (64 - 32*z)/(y + z))*G[0, -z, y] + 
     ((-128 - 128*y)/z + (128 - 64*z)/(-1 + y + z) - 128/(z*(-1 + y + z)))*
      G[1, 0, y] + ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + 
       (-128 + 64*z)/(-1 + y + z))*G[1 - z, 0, y] + 
     ((-256*y^2)/(-1 + z)^3 + (-224*y - 160*y^2)/(-1 + z)^2 + 
       (32 + 64*y + 160*y^2)/(-1 + z) + (-32 - 64*y - 160*y^2)/z + 
       32/(-1 + y + z) - 64/(z*(-1 + y + z)))*G[1 - z, -z, y] + 
     ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
      G[-z, 0, y] + (-256 + (64 - 192*z)/y + (-128 - 192*y)/z + 
       (128 - 64*z)/(-1 + y + z) - 192/(z*(-1 + y + z)))*G[-z, 1 - z, y] + 
     (-256 + (64 - 192*z)/y + (-128 - 192*y)/z + (96 - 32*z)/(-1 + y + z) - 
       160/(z*(-1 + y + z)) - (32*z)/(y + z)^2 + (64 - 32*z)/(y + z))*
      G[-z, -z, y]) + (96 + (96 + 96*y)/z + 192/(z*(-1 + y + z)) + 
     (-192 + 96*z)/(-1 + y + z))*G[0, 0, 0, y] + 
   ((-256*y^2)/(-1 + z)^3 + (-224*y - 160*y^2)/(-1 + z)^2 + 
     (32 + 64*y + 160*y^2)/(-1 + z) + (-96 - 128*y - 160*y^2)/z + 
     (96 - 32*z)/(-1 + y + z) - 128/(z*(-1 + y + z)))*G[0, 0, 1, z] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[0, 0, 1 - z, y] + (64 - (256*y^2)/(-1 + z)^3 + 
     (-192*y - 160*y^2)/(-1 + z)^2 + (32*y + 160*y^2)/(-1 + z) + 
     (-256 - 224*y - 160*y^2)/z - 320/(z*(-1 + y + z)) + 
     (256*z^2)/(y + z)^3 + (-320*z - 160*z^2)/(y + z)^2 + 
     (64 + 352*z - 160*z^2)/(y + z) + (640 - 544*z + 160*z^2)/(-1 + y + z))*
    G[0, 1, 0, y] + (-32/z - 96/(z*(-1 + y + z)) + (256*z^2)/(y + z)^3 + 
     (-256*z - 160*z^2)/(y + z)^2 + (-64 + 416*z - 160*z^2)/(y + z) + 
     (288 - 416*z + 160*z^2)/(-1 + y + z))*G[0, 1, 0, z] + 
   ((-64*y)/(-1 + z)^2 + (64 + 64*y)/(-1 + z) + (-128 - 192*y)/z + 
     (128 - 64*z)/(-1 + y + z) - 192/(z*(-1 + y + z)))*G[0, 1, 1, z] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[0, 1 - z, 0, y] + ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + 
     (-128 + 64*z)/(-1 + y + z))*G[0, 1 - z, 1 - z, y] + 
   (-256 - 64/y + (256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/(-1 + z)^2 + 
     (-32 - 64*y - 160*y^2)/(-1 + z) + (32 + 160*y^2)/z - 
     32/(z*(-1 + y + z)) - (32*z)/(-1 + y + z) - (32*z)/(y + z)^2 + 
     (64 - 32*z)/(y + z))*G[0, -z, 1 - z, y] + 
   (32 + (-96 - 96*y)/z + (192 - 96*z)/(-1 + y + z) - 128/(z*(-1 + y + z)))*
    G[1, 0, 0, y] + (64 + (-64 - 64*y)/z + (320 - 192*z)/(-1 + y + z) - 
     192/(z*(-1 + y + z)) + (64*z)/(y + z)^2 + (-128 + 64*z)/(y + z))*
    G[1, 0, 0, z] + ((-256*y^2)/(-1 + z)^3 + (-256*y - 160*y^2)/(-1 + z)^2 + 
     (64 + 96*y + 160*y^2)/(-1 + z) + (-32 - 96*y - 160*y^2)/z + 
     32/(-1 + y + z) - 96/(z*(-1 + y + z)))*G[1, 0, 1, z] + 
   ((-128 - 128*y)/z + (128 - 64*z)/(-1 + y + z) - 128/(z*(-1 + y + z)))*
    G[1, 0, 1 - z, y] + (-96 + (288 + 288*y)/z + 384/(z*(-1 + y + z)) + 
     (-576 + 288*z)/(-1 + y + z))*G[1, 1, 0, y] + 
   (32 + (-64 - 32*y)/z - 128/(z*(-1 + y + z)) + (256*z^2)/(y + z)^3 + 
     (-288*z - 160*z^2)/(y + z)^2 + (384*z - 160*z^2)/(y + z) + 
     (384 - 448*z + 160*z^2)/(-1 + y + z))*G[1, 1, 0, z] + 
   ((-128 - 128*y)/z + (128 - 64*z)/(-1 + y + z) - 128/(z*(-1 + y + z)))*
    G[1, 1 - z, 0, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[1 - z, 0, 0, y] + 
   ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
    G[1 - z, 0, 1 - z, y] + (-32 + (256*y^2)/(-1 + z)^3 + 
     (192*y + 160*y^2)/(-1 + z)^2 + (-32*y - 160*y^2)/(-1 + z) + 
     (-160 - 128*y + 160*y^2)/z - 128/(z*(-1 + y + z)) + 
     (256*z^2)/(y + z)^3 + (-320*z - 160*z^2)/(y + z)^2 + 
     (64 + 352*z - 160*z^2)/(y + z) + (256 - 384*z + 160*z^2)/(-1 + y + z))*
    G[1 - z, 1, 0, y] + ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + 
     (-128 + 64*z)/(-1 + y + z))*G[1 - z, 1 - z, 0, y] + 
   ((-256*y^2)/(-1 + z)^3 + (-224*y - 160*y^2)/(-1 + z)^2 + 
     (32 + 64*y + 160*y^2)/(-1 + z) + (-32 - 64*y - 160*y^2)/z + 
     32/(-1 + y + z) - 64/(z*(-1 + y + z)))*G[1 - z, -z, 1 - z, y] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[-z, 0, 1 - z, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[-z, 1 - z, 0, y] + 
   (-256 + (64 - 192*z)/y + (-128 - 192*y)/z + (128 - 64*z)/(-1 + y + z) - 
     192/(z*(-1 + y + z)))*G[-z, 1 - z, 1 - z, y] + 
   (-256 + (64 - 192*z)/y + (-128 - 192*y)/z + (96 - 32*z)/(-1 + y + z) - 
     160/(z*(-1 + y + z)) - (32*z)/(y + z)^2 + (64 - 32*z)/(y + z))*
    G[-z, -z, 1 - z, y] + (-128 - (768*y^2)/(-1 + z)^3 + 
     (-672*y - 480*y^2)/(-1 + z)^2 + (96 + 192*y + 480*y^2)/(-1 + z) + 
     (-288 - 384*y - 480*y^2)/z + (544 - 224*z)/(-1 + y + z) - 
     576/(z*(-1 + y + z)))*Zeta[3]) + 
 G[1, y]*(Pi^2*(-2368/9 + 448/(3*(-1 + y)^2) + 32/(3*(-1 + y)) + 
     (16*(96*y - 96*y^2))/(9*(-1 + z)^2) + (16*(18 - 21*y + 3*y^2))/
      (9*(-1 + z)) - (320*y^2)/(3*z^2) - 2288/(9*(-1 + y)*z) + 
     (16*(-132 - 210*y - 3*y^2))/(9*z) + 2288/(9*(-1 + y)*(-1 + y + z)) + 
     (16*(-96*z - 96*z^2))/(9*(y + z)^2) + (16*(-60 + 120*z - 60*z^2))/
      (9*(-1 + y + z)^2) + (16*(78 + 171*z - 3*z^2))/(9*(y + z)) + 
     (16*(225 - 96*z + 3*z^2))/(9*(-1 + y + z))) + 
   Pi^2*(32 + (16*(7 + 12*y))/(3*z) + 64/(z*(-1 + y + z)) + 
     (16*(-8 + 7*z))/(3*(-1 + y + z)))*G[1, z] + 
   (-64 + (192*y)/z - 160/(-1 + y + z))*G[0, 0, 1, z] + 
   (256 - 160/z + (192 - 192*z)/(-1 + y + z))*G[0, 1, 0, z] + 
   (64 - (192*y)/z + 160/(-1 + y + z))*G[1, 0, 1, z] + 
   (-256 + 160/z + (-192 + 192*z)/(-1 + y + z))*G[1, 1, 0, z] + 
   (288 + (-96 - 1120*y)/z + (1184 - 928*z)/(-1 + y + z) - 
     256/(z*(-1 + y + z)))*Zeta[3]) + 
 G[0, y]*(160/27 + 6128/(9*(-1 + y)^2) + 6208/(3*(-1 + y)) + 
   (256*y)/(-1 + z) + 20504/(27*(-1 + y)*z) + (8*(2621 + 3158*y))/(27*z) - 
   20504/(27*(-1 + y)*(-1 + y + z)) + (256*z)/(y + z) + 
   (8*(-5779 + 3158*z))/(27*(-1 + y + z)) + 
   Pi^2*(-56/3 + (8*(16 - 32*z))/(9*y) + (656*y^2)/(3*(-1 + z)^3) + 
     (8*(144*y + 171*y^2))/(9*(-1 + z)^2) + (8*(66 + 15*y - 117*y^2))/
      (9*(-1 + z)) - 512/(9*(-1 + y)*z) + (8*(-25 - 22*y + 117*y^2))/(9*z) + 
     (256*z)/(9*(-1 + y)^3) + 400/(3*(-1 + y)*(-1 + y + z)) - 
     (64*z^2)/(3*(y + z)^2) + (8*(22 + 16*z))/(9*(-1 + y)^2) + 
     (8*(2 + 32*z))/(9*(-1 + y)) + (8*(-48 + 102*z - 54*z^2))/
      (9*(-1 + y + z)^2) + (8*(36*z - 12*z^2))/(9*(y + z)) + 
     (8*(108 - 48*z + 12*z^2))/(9*(-1 + y + z))) + 
   (-3328/9 - 960/(-1 + y) + (48*y)/(-1 + z)^2 - 128/(-1 + z) - 
     688/(9*(-1 + y)*z) - (16*(11 + 14*y))/(9*z) - (768*z)/(-1 + y)^3 + 
     9376/(9*(-1 + y)*(-1 + y + z)) - (800*z^2)/(y + z)^2 - 
     (16*(51 + 288*z))/(9*(-1 + y)^2) - (16*(-549*z - 36*z^2))/(9*(y + z)) - 
     (16*(-749 - 14*z + 36*z^2))/(9*(-1 + y + z)) - 
     (16*(450 - 936*z + 486*z^2))/(9*(-1 + y + z)^2) + 
     Pi^2*(32/3 - (32*(1 + y))/(3*z) - 64/(3*z*(-1 + y + z)) - 
       (32*(-4 + 2*z))/(3*(-1 + y + z))))*G[0, z] + 
   (-1072 - 448/(-1 + y) - (800*y^2)/(-1 + z)^2 + (16*(-351*y - 36*y^2))/
      (9*(-1 + z)) + (16*(36*y - 486*y^2))/(9*z^2) - 9376/(9*(-1 + y)*z) + 
     (16*(-691 - 1030*y + 36*y^2))/(9*z) + (768*z)/(-1 + y)^3 + 
     688/(9*(-1 + y)*(-1 + y + z)) + (16*(25 - 14*z))/(9*(-1 + y + z)) - 
     (48*z)/(y + z)^2 + 176/(y + z) + (16*(381 + 288*z))/(9*(-1 + y)^2) + 
     Pi^2*(32 - (128*y^2)/(3*(-1 + z)^3) - (16*(6*y + 5*y^2))/
        (3*(-1 + z)^2) - (16*(-y - 5*y^2))/(3*(-1 + z)) - 
       (16*(11 - 3*y + 5*y^2))/(3*z) - 112/(3*z*(-1 + y + z)) - 
       (64*z^2)/(3*(y + z)^3) + (32*z)/(y + z)^2 - (16*(4 - 4*z))/
        (3*(y + z)) - (16*(-11 + 11*z))/(3*(-1 + y + z))))*G[1, z] + 
   (208/3 - (32*y)/(-1 + z)^2 + (64*y)/(-1 + z) - (16*(-8 - 5*y))/(3*z) + 
     208/(3*(-1 + y)*z) - (512*z)/(3*(-1 + y)^3) - 
     432/((-1 + y)*(-1 + y + z)) + (256*z^2)/(y + z)^2 - 
     (16*(28 + 16*z))/(3*(-1 + y)^2) - (16*(2 + 32*z))/(3*(-1 + y)) - 
     (16*(-72 + 138*z - 66*z^2))/(3*(-1 + y + z)^2) - 
     (16*(45 + 6*z - 6*z^2))/(3*(-1 + y + z)) - (16*(60*z + 6*z^2))/
      (3*(y + z)))*G[0, 0, z] + (576 + (16*(16 - 32*z))/(3*y) + 
     (1312*y^2)/(-1 + z)^3 + (16*(141*y + 195*y^2))/(3*(-1 + z)^2) + 
     (16*(75 + 42*y - 129*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
     992/(3*(-1 + y)*z) + (16*(49 + 106*y + 129*y^2))/(3*z) + 
     (512*z)/(3*(-1 + y)^3) + 128/((-1 + y)*(-1 + y + z)) + 
     (16*(-4 - 4*z))/(3*(-1 + y + z)) + (16*z)/(y + z)^2 + 
     (16*(-12 + 15*z))/(3*(y + z)) + (16*(-26 + 16*z))/(3*(-1 + y)^2) + 
     (16*(2 + 32*z))/(3*(-1 + y)))*G[0, 1, z] + 
   (1456/3 - (16*(16 - 32*z))/(3*y) - (16*y)/(-1 + z)^2 - 
     (16*(-9 - 15*y))/(3*(-1 + z)) - 128/((-1 + y)*z) - 
     (16*(-8 + 4*y))/(3*z) - (512*z)/(3*(-1 + y)^3) - 
     992/(3*(-1 + y)*(-1 + y + z)) - (1312*z^2)/(y + z)^3 - 
     (16*(58 + 16*z))/(3*(-1 + y)^2) - (16*(14 + 32*z))/(3*(-1 + y)) - 
     (16*(-351*z - 195*z^2))/(3*(y + z)^2) - (16*(180 + 348*z - 129*z^2))/
      (3*(y + z)) - (16*(-48 + 102*z - 54*z^2))/(3*(-1 + y + z)^2) - 
     (16*(182 - 256*z + 129*z^2))/(3*(-1 + y + z)))*G[1, 0, z] + 
   (1312/3 + (256*y^2)/(-1 + z)^2 + (16*(36*y + 6*y^2))/(3*(-1 + z)) + 
     (16*(6*y + 66*y^2))/(3*z^2) + 432/((-1 + y)*z) + 
     (16*(51 + 138*y - 6*y^2))/(3*z) + (512*z)/(3*(-1 + y)^3) - 
     208/(3*(-1 + y)*(-1 + y + z)) + (32*z)/(y + z)^2 + 
     (16*(-13 + 5*z))/(3*(-1 + y + z)) + (16*(-6 + 12*z))/(3*(y + z)) + 
     (16*(4 + 16*z))/(3*(-1 + y)^2) + (16*(14 + 32*z))/(3*(-1 + y)))*
    G[1, 1, z] + (-32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + 
     (-128 + 64*z)/(-1 + y + z))*G[0, 0, 0, z] + 
   (64 - (128*y^2)/(-1 + z)^3 - (64*y)/(-1 + z)^2 + (-64 - 128*y)/(-1 + z) + 
     (64 + 64*y)/z + (64 - 256*z)/(-1 + y + z) + 64/(z*(-1 + y + z)))*
    G[0, 0, 1, z] + (-160 + (128 - 224*y)/z - 32/(z*(-1 + y + z)) + 
     (256*z^2)/(y + z)^3 + (-320*z - 160*z^2)/(y + z)^2 + 
     (64 + 352*z - 160*z^2)/(y + z) + (224 - 352*z + 160*z^2)/(-1 + y + z))*
    G[0, 1, 0, z] + ((-256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
     (32*y + 160*y^2)/(-1 + z) + (-96 - 96*y - 160*y^2)/z + 
     (96 - 32*z)/(-1 + y + z) - 96/(z*(-1 + y + z)))*G[0, 1, 1, z] + 
   (32 + (-64 - 32*y)/z - 96/(z*(-1 + y + z)) + (256*z^2)/(y + z)^3 + 
     (-320*z - 160*z^2)/(y + z)^2 + (64 + 352*z - 160*z^2)/(y + z) + 
     (352 - 416*z + 160*z^2)/(-1 + y + z))*G[1, 0, 0, z] + 
   (64 - (256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
     (32*y + 160*y^2)/(-1 + z) + (-32 - 32*y - 160*y^2)/z + 
     (96 - 224*z)/(-1 + y + z) - 32/(z*(-1 + y + z)))*G[1, 0, 1, z] + 
   (-128 + (192 - 256*y)/z + 64/(z*(-1 + y + z)) + (128*z^2)/(y + z)^3 - 
     (192*z)/(y + z)^2 + (128 - 128*z)/(y + z) + (-128 + 64*z)/(-1 + y + z))*
    G[1, 1, 0, z] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[1, 1, 1, z] + 
   (352 - (384*y^2)/(-1 + z)^3 + (-256*y - 160*y^2)/(-1 + z)^2 + 
     (-64 - 96*y + 160*y^2)/(-1 + z) - (160*y^2)/z + 
     (352 - 768*z)/(-1 + y + z) + 32/(z*(-1 + y + z)))*Zeta[3]) + 
 (146/3 + 32/(3*(-1 + y)) + (8*y)/(3*(-1 + z)) + 812/(3*(-1 + y)*z) + 
   (2*(73 + 337*y))/(3*z) - 812/(3*(-1 + y)*(-1 + y + z)) + 
   (8*z)/(3*(y + z)) + (2*(-410 + 337*z))/(3*(-1 + y + z)) + 
   Pi^2*(16/9 - (8*(-2 + z))/(9*(-1 + y + z))) + 
   Lx^3*(80/3 + (80*(1 + y))/(3*z) + (80*(-2 + z))/(3*(-1 + y + z)) + 
     160/(3*z*(-1 + y + z))) + Lx^2*(-40 + (-40 - 8*y)/z + 
     (48 - 8*z)/(-1 + y + z) - 48/(z*(-1 + y + z)) + 
     (-48 + (-48 - 48*y)/z + (96 - 48*z)/(-1 + y + z) - 96/(z*(-1 + y + z)))*
      G[0, y]) + (-16/3 + (8*z)/(3*(y + z)^2) + (8*(-2 + 3*z))/(3*(y + z)))*
    G[1 - z, y] + (-400/3 + 128/(-1 + y)^2 + 160/(3*(-1 + y)*z) + 
     (16*(-1 + 11*y))/(3*z) - 160/(3*(-1 + y)*(-1 + y + z)) + 
     (16*(-10 + 11*z))/(3*(-1 + y + z)))*G[0, 0, y] + 
   G[0, z]*(8/3 - (8*y)/(3*(-1 + z)^2) - (8*(-1 - 3*y))/(3*(-1 + z)) + 
     (-64 + (64 + 64*y)/z + 128/(z*(-1 + y + z)) + (-256 + 128*z)/
        (-1 + y + z))*G[0, 0, y]) + 
   ((16*(2 + 2*y))/(3*z) + (16*(-2 + z))/(3*(-1 + y + z)) + 
     32/(3*z*(-1 + y + z)))*G[0, 1, z] + 
   (32 - (16*(2 + 2*y))/(3*z) - (16*(-2 + z))/(3*(-1 + y + z)) - 
     32/(3*z*(-1 + y + z)) - (16*z)/(y + z)^2 - (16*(-6 + 9*z))/(3*(y + z)))*
    G[0, 1 - z, y] + (-16/3 + (16*(3 + 3*y))/(3*z) + 64/(3*z*(-1 + y + z)) + 
     (16*(-6 + 3*z))/(3*(-1 + y + z)))*G[1, 0, y] + 
   (-16/3 + (16*(1 + y))/(3*z) + 32/(3*z*(-1 + y + z)) + 
     (16*(-4 + 2*z))/(3*(-1 + y + z)))*G[1, 0, z] + 
   G[0, y]*(-272/3 - 32/(3*(-1 + y)^2) - 64/(-1 + y) - (16*y)/(-1 + z) - 
     32/(3*(-1 + y)*z) - (16*(-1 + 2*y))/(3*z) + 
     32/(3*(-1 + y)*(-1 + y + z)) - (16*z)/(y + z) - 
     (16*(-1 + 2*z))/(3*(-1 + y + z)) + Pi^2*(-16 - (16*(1 + y))/(3*z) - 
       32/(3*z*(-1 + y + z))) + (-32/3 + (16*y)/(-1 + z)^2 + 
       (16*(-3 - 9*y))/(3*(-1 + z)) + (16*(-1 - y))/(3*z) + 
       (16*(4 - 2*z))/(3*(-1 + y + z)) - 32/(3*z*(-1 + y + z)))*G[0, z] + 
     (32 - (16*(2 + 2*y))/(3*z) - (16*(-2 + z))/(3*(-1 + y + z)) - 
       32/(3*z*(-1 + y + z)) - (16*z)/(y + z)^2 - (16*(-6 + 9*z))/
        (3*(y + z)))*G[1, z] + ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 
       64/(z*(-1 + y + z)))*G[0, 1, z] + 
     (32 + (-32 - 32*y)/z + (128 - 64*z)/(-1 + y + z) - 64/(z*(-1 + y + z)))*
      G[1, 0, z]) + (32 - (16*(2 + 2*y))/(3*z) - 
     (16*(-2 + z))/(3*(-1 + y + z)) - 32/(3*z*(-1 + y + z)) - 
     (16*z)/(y + z)^2 - (16*(-6 + 9*z))/(3*(y + z)))*G[1 - z, 0, y] + 
   G[1, z]*(-16/3 + (8*z)/(3*(y + z)^2) + (8*(-2 + 3*z))/(3*(y + z)) + 
     ((16*(2 + 2*y))/(3*z) + (16*(-2 + z))/(3*(-1 + y + z)) + 
       32/(3*z*(-1 + y + z)))*G[-z, y] + 
     ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
      G[0, 0, y] + ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 
       64/(z*(-1 + y + z)))*G[0, -z, y] + 
     ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 64/(z*(-1 + y + z)))*
      G[-z, 0, y]) + ((16*(2 + 2*y))/(3*z) + (16*(-2 + z))/(3*(-1 + y + z)) + 
     32/(3*z*(-1 + y + z)))*G[-z, 1 - z, y] + 
   Lx*(272 + 64/(-1 + y) + (16*y)/(-1 + z) + 352/((-1 + y)*z) + 
     (16*(31 + 34*y))/(3*z) - 352/((-1 + y)*(-1 + y + z)) + (16*z)/(y + z) + 
     (16*(-65 + 34*z))/(3*(-1 + y + z)) + 
     Pi^2*(16 + (16*(1 + y))/(3*z) + 32/(3*z*(-1 + y + z))) + 
     (16 - (16*y)/(-1 + z)^2 + (16 + 48*y)/(-1 + z))*G[0, z] + 
     G[0, y]*(320/3 - 64/(-1 + y)^2 - (64*(-2 + y))/(3*z) + 
       64/(3*(-1 + y)*z) - 64/(3*(-1 + y)*(-1 + y + z)) - 
       (64*(1 + z))/(3*(-1 + y + z)) + (32 + (-32 - 32*y)/z + 
         (128 - 64*z)/(-1 + y + z) - 64/(z*(-1 + y + z)))*G[0, z] + 
       ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 64/(z*(-1 + y + z)))*
        G[1, z]) + (-32 + (16*z)/(y + z)^2 + (-32 + 48*z)/(y + z))*
      G[1 - z, y] + G[1, z]*(-32 + (16*z)/(y + z)^2 + (-32 + 48*z)/(y + z) + 
       ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
        G[-z, y]) + (32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + 
       (-64 + 32*z)/(-1 + y + z))*G[0, 0, y] + 
     ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
      G[0, 1, z] + ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 
       64/(z*(-1 + y + z)))*G[0, 1 - z, y] + 
     (-32 + (96 + 96*y)/z + 128/(z*(-1 + y + z)) + 
       (-192 + 96*z)/(-1 + y + z))*G[1, 0, y] + 
     (-32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
      G[1, 0, z] + ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 
       64/(z*(-1 + y + z)))*G[1 - z, 0, y] + 
     ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
      G[-z, 1 - z, y]) + (32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[0, 0, 0, y] + 
   ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
    G[0, 0, 1 - z, y] + (32 + (-96 - 96*y)/z + (192 - 96*z)/(-1 + y + z) - 
     128/(z*(-1 + y + z)))*G[0, 1, 0, y] + 
   ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
    G[0, 1 - z, 0, y] + ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 
     64/(z*(-1 + y + z)))*G[0, -z, 1 - z, y] + 
   (64 + (-192 - 192*y)/z + (384 - 192*z)/(-1 + y + z) - 
     256/(z*(-1 + y + z)))*G[1, 0, 0, y] + 
   ((128 + 128*y)/z + 128/(z*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z))*
    G[1 - z, 0, 0, y] + ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 
     64/(z*(-1 + y + z)))*G[-z, 0, 1 - z, y] + 
   ((-64 - 64*y)/z + (64 - 32*z)/(-1 + y + z) - 64/(z*(-1 + y + z)))*
    G[-z, 1 - z, 0, y] + (32 + (32 + 32*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*Zeta[3])/eps + 
 G[0, z]*(3556/9 - (748*y)/(9*(-1 + z)^2) - (4*(-373 - 33*y))/(9*(-1 + z)) - 
   (4*(30 - 72*y))/(9*z) + 32/((-1 + y)*z) - (320*z)/(-1 + y)^2 - 
   32/((-1 + y)*(-1 + y + z)) - (272*z)/(y + z) - 
   (4*(1404 + 48*z))/(9*(-1 + y)) - (4*(-1590 + 1980*z))/(9*(-1 + y + z)) + 
   Pi^2*(32/9 - (16*y)/(-1 + z)^3 - (8*(6 + 12*y))/(9*(-1 + z)^2) - 
     (8*(48 + 60*y))/(9*(-1 + z)) - 208/(9*(-1 + y)*z) - 
     (8*(40 + 22*y))/(9*z) - (192*z^2)/(-1 + y)^4 - 
     880/(9*(-1 + y)*(-1 + y + z)) - (8*(145 - 59*z))/(9*(-1 + y + z)) + 
     (320*z^2)/(3*(y + z)^2) - (416*z)/(3*(y + z)) - 
     (8*(46 + 64*z))/(9*(-1 + y)) - (8*(200 + 176*z))/(9*(-1 + y)^2) - 
     (8*(-72 + 138*z - 66*z^2))/(9*(-1 + y + z)^2) - 
     (8*(280*z + 144*z^2))/(9*(-1 + y)^3)) + 
   Pi^2*(-48 + (16*(6 + 13*y))/(3*z) + 64/(z*(-1 + y + z)) + 
     (16*(-30 + 18*z))/(3*(-1 + y + z)))*G[1, y] + 
   (-288 - 160/y + (128*y)/(-1 + z)^2 + (-144 + 64*y)/(-1 + z) + 
     (96 + 64*y)/z + (1152*z^2)/(-1 + y)^3 - (128*z)/(y + z)^2 + 
     (-160 + 64*z)/(-1 + y + z) + (272 + 64*z)/(y + z) + 
     (768 + 192*z)/(-1 + y) + (1152*z + 192*z^2)/(-1 + y)^2 + 
     Pi^2*(304/3 - (80*y)/(3*(-1 + z)^2) + (16*(5 + 5*y))/(3*(-1 + z)) + 
       (16*(-5 - 12*y))/(3*z) - 48/(z*(-1 + y + z)) + 
       (320*z^2)/(3*(y + z)^3) + (16*(-4 + 12*z))/(3*y) + 
       (16*(-26*z - 10*z^2))/(3*(y + z)^2) + (16*(8 + 18*z - 10*z^2))/
        (3*(y + z)) + (16*(24 - 27*z + 10*z^2))/(3*(-1 + y + z))))*
    G[1 - z, y] + (-416/3 + (16*y)/(-1 + z)^2 - (16*(-3 + 3*y))/
      (3*(-1 + z)) - 656/(3*(-1 + y)*z) - (16*(4 + 37*y))/(3*z) - 
     (1024*z)/(3*(-1 + y)^3) - 1232/(3*(-1 + y)*(-1 + y + z)) + 
     (256*z^2)/(y + z)^2 - (16*(26 + 32*z))/(3*(-1 + y)^2) - 
     (16*(16 + 64*z))/(3*(-1 + y)) - (16*(-48 + 102*z - 54*z^2))/
      (3*(-1 + y + z)^2) - (16*(55 + 10*z - 6*z^2))/(3*(-1 + y + z)) - 
     (16*(60*z + 6*z^2))/(3*(y + z)))*G[0, 0, y] + 
   (1088 - 192/(-1 + y) + 192/y + (-768 - 768*z)/(-1 + y)^2 - 
     (160*y)/(-1 + z)^2 + (32 - 128*y)/(-1 + z) + (-272 - 128*y)/z - 
     256/((-1 + y)*z) - (1152*z^2)/(-1 + y)^4 + 256/((-1 + y)*(-1 + y + z)) + 
     (400 - 128*z)/(-1 + y + z) + (160*z)/(y + z)^2 + 
     (-192 - 128*z)/(y + z) + (-1152*z - 768*z^2)/(-1 + y)^3)*
    G[0, 1 - z, y] + (-704/3 + (32*(8 - 16*z))/(3*y) + (32*(-11 + y))/(3*z) + 
     1184/((-1 + y)*z) + (512*z)/(-1 + y)^3 + (32*(117 - 39*z))/
      (3*(-1 + y + z)) - 3328/(3*z*(-1 + y + z)) + 
     (32*(57 + 24*z))/(3*(-1 + y)^2) + (32*(12 + 48*z))/(3*(-1 + y)) + 
     (32*(48 + 108*z))/(3*(y + z)) + (32*(-60*z - 60*z^2))/(3*(y + z)^2) + 
     (32*(-60 + 120*z - 60*z^2))/(3*(-1 + y + z)^2))*G[1, 0, y] + 
   (1792/3 - (16*(16 - 32*z))/(3*y) + (16*y)/(-1 + z)^2 - 
     (16*(9 + 15*y))/(3*(-1 + z)) - (16*(-11 + y))/(3*z) - 192/((-1 + y)*z) - 
     (512*z)/(3*(-1 + y)^3) - 800/(3*(-1 + y)*(-1 + y + z)) - 
     (1312*z^2)/(y + z)^3 - (16*(58 + 16*z))/(3*(-1 + y)^2) - 
     (16*(14 + 32*z))/(3*(-1 + y)) - (16*(-375*z - 171*z^2))/(3*(y + z)^2) - 
     (16*(204 + 312*z - 117*z^2))/(3*(y + z)) - (16*(-48 + 102*z - 54*z^2))/
      (3*(-1 + y + z)^2) - (16*(122 - 196*z + 117*z^2))/(3*(-1 + y + z)))*
    G[1 - z, 0, y] + (384 - (64*y)/(-1 + z)^2 + (192 + 128*y)/(-1 + z) + 
     (-16 + 32*y)/z + (112*z)/(y + z)^2 + (96 - 48*z)/(y + z) + 
     (-176 + 128*z)/(-1 + y + z) + (-128 + 448*z)/y)*G[1 - z, 1 - z, y] + 
   (-224 + (-64 - 48*z)/(-1 + y + z) + 32/(z*(-1 + y + z)) - 
     (256*z)/(y + z)^2 + (128 + 224*z)/(y + z) + (-320 + 448*z)/y)*
    G[-z, 1 - z, y] + (192 + (-192 - 192*y)/z + (768 - 384*z)/(-1 + y + z) - 
     384/(z*(-1 + y + z)))*G[0, 0, 0, y] + 
   (-384 - 64/y + (64 + 192*y)/z + (-256 + 192*z)/(-1 + y + z))*
    G[0, 0, 1 - z, y] + (-128 + (128 + 128*y)/z + 192/(z*(-1 + y + z)) - 
     (640*z^2)/(y + z)^3 + (-704 + 832*z - 320*z^2)/(-1 + y + z) + 
     (-256 - 576*z + 320*z^2)/(y + z) + (832*z + 320*z^2)/(y + z)^2)*
    G[0, 1, 0, y] + (128 + (-96 + 256*y)/z + 160/(z*(-1 + y + z)) + 
     (384*z^2)/(y + z)^3 + (-512*z - 160*z^2)/(y + z)^2 + 
     (192 + 224*z - 160*z^2)/(y + z) + (-160 - 160*z + 160*z^2)/(-1 + y + z))*
    G[0, 1 - z, 0, y] + (-288 + (64 - 192*z)/y + (32*y)/(-1 + z)^2 + 
     (-32 - 32*y)/(-1 + z) + (-32 - 256*y)/z + (160 - 128*z)/(-1 + y + z) - 
     192/(z*(-1 + y + z)) + (96*z)/(y + z)^2 + (-192 + 96*z)/(y + z))*
    G[0, 1 - z, 1 - z, y] + (-32 + (128 - 192*z)/y + (-32 - 224*y)/z + 
     96/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + (192 - 96*z)/(y + z) + 
     (-96 + 128*z)/(-1 + y + z))*G[0, -z, 1 - z, y] + 
   (-288 + (288 - 96*y)/z + 256/(z*(-1 + y + z)) + 
     (-512 + 256*z)/(-1 + y + z))*G[1, 0, 0, y] + 
   (-128 + (64 + 256*y)/z + 128/(z*(-1 + y + z)) + 
     (-320 + 256*z)/(-1 + y + z))*G[1, 0, 1 - z, y] + 
   (32 + (-32 - 416*y)/z + (768 - 384*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
    G[1, 1, 0, y] + (128 + (-96 + 256*y)/z + 128/(z*(-1 + y + z)) + 
     (-128 + 64*z)/(-1 + y + z))*G[1, 1 - z, 0, y] + 
   (96 + (-128 + 288*y)/z + 96/(z*(-1 + y + z)) + (256*z^2)/(y + z)^3 + 
     (-320*z - 160*z^2)/(y + z)^2 + (64 + 352*z - 160*z^2)/(y + z) + 
     (-32 - 224*z + 160*z^2)/(-1 + y + z))*G[1 - z, 0, 0, y] + 
   (224 - (96*y)/(-1 + z)^2 + (96 + 96*y)/(-1 + z) + (-32 - 256*y)/z + 
     (160 - 128*z)/(-1 + y + z) - 192/(z*(-1 + y + z)) + (96*z)/(y + z)^2 + 
     (-192 + 96*z)/(y + z) + (-64 + 192*z)/y)*G[1 - z, 0, 1 - z, y] + 
   (32 + (-32 + 352*y)/z + 192/(z*(-1 + y + z)) - (640*z^2)/(y + z)^3 + 
     (-704 + 832*z - 320*z^2)/(-1 + y + z) + (-256 - 576*z + 320*z^2)/
      (y + z) + (832*z + 320*z^2)/(y + z)^2)*G[1 - z, 1, 0, y] + 
   (-160 + (160 - 224*y)/z)*G[1 - z, 1 - z, 0, y] + 
   (-256 + (192 - 384*z)/y + (64*y)/(-1 + z)^2 + (-64 - 64*y)/(-1 + z) + 
     (64*z)/(y + z)^2 + (-128 + 64*z)/(y + z))*G[1 - z, 1 - z, 1 - z, y] + 
   (96/(z*(-1 + y + z)) - (160*z)/(y + z)^2 + (320 - 160*z)/(y + z) + 
     (-96 + 96*z)/(-1 + y + z) + (-128 + 192*z)/y)*G[1 - z, -z, 1 - z, y] + 
   (-32 + (-32 - 224*y)/z + 96/(z*(-1 + y + z)) - (224*z)/(y + z)^2 + 
     (448 - 224*z)/(y + z) + (-96 + 128*z)/(-1 + y + z) + (-128 + 192*z)/y)*
    G[-z, 0, 1 - z, y] + (-160 + (128 - 224*y)/z + (512*z^2)/(y + z)^3 + 
     (-640*z - 320*z^2)/(y + z)^2 + (128 + 704*z - 320*z^2)/(y + z) + 
     (448 - 704*z + 320*z^2)/(-1 + y + z))*G[-z, 1 - z, 0, y] + 
   (32 + (32 + 224*y)/z + 160/(z*(-1 + y + z)) - (160*z)/(y + z)^2 + 
     (320 - 160*z)/(y + z) + (-160 + 128*z)/(-1 + y + z) + (-128 + 192*z)/y)*
    G[-z, 1 - z, 1 - z, y] + (32 + (256 - 384*z)/y + (32 + 224*y)/z + 
     (192 - 224*z)/(-1 + y + z) - 192/(z*(-1 + y + z)) + (384*z)/(y + z)^2 + 
     (-768 + 384*z)/(y + z))*G[-z, -z, 1 - z, y] + 
   (-448 - (288*y)/(-1 + z)^4 + (-96 - 96*y)/(-1 + z)^3 + 
     (-192 - 128*y)/(-1 + z)^2 + (32 + 128*y)/(-1 + z) + (-32 - 64*y)/z - 
     96/(z*(-1 + y + z)) + (-640 + 608*z)/(-1 + y + z))*Zeta[3]) + 
 G[1 - z, y]*(-7040/9 - (272*y)/(-1 + z) + (4*(390 - 1980*y))/(9*z) + 
   32/((-1 + y)*z) + (320*z)/(-1 + y)^2 - 32/((-1 + y)*(-1 + y + z)) + 
   (748*z)/(9*(y + z)^2) + (4*(-560 + 33*z))/(9*(y + z)) + 
   (4*(-684 + 48*z))/(9*(-1 + y)) + (4*(-42 + 72*z))/(9*(-1 + y + z)) + 
   Pi^2*(2384/9 - (656*y^2)/(3*(-1 + z)^3) + (8*(-282*y + 21*y^2))/
      (9*(-1 + z)^2) + (8*(-156 - 15*y + 111*y^2))/(9*(-1 + z)) + 
     (320*y^2)/(3*z^2) + 1936/(9*(-1 + y)*z) + (8*(235 + 409*y - 111*y^2))/
      (9*z) + (192*z^2)/(-1 + y)^4 - 848/(9*(-1 + y)*(-1 + y + z)) - 
     (656*z^2)/(3*(y + z)^3) + (8*(46 + 64*z))/(9*(-1 + y)) + 
     (8*(-76 + 116*z))/(9*y) + (8*(68 + 176*z))/(9*(-1 + y)^2) + 
     (8*(-148 + 179*z - 117*z^2))/(9*(-1 + y + z)) + 
     (8*(48 - 102*z + 54*z^2))/(9*(-1 + y + z)^2) + 
     (8*(-198 - 291*z + 117*z^2))/(9*(y + z)) + (8*(280*z + 144*z^2))/
      (9*(-1 + y)^3) + (8*(342*z + 171*z^2))/(9*(y + z)^2)) + 
   (-144 + (320 - 448*z)/y - (112*y)/(-1 + z)^2 + (-208 - 48*y)/(-1 + z) + 
     (48 + 128*y)/z + (64*z)/(y + z)^2 + (-16 + 32*z)/(-1 + y + z) + 
     (-256 + 128*z)/(y + z))*G[0, 0, z] + 
   (2080/3 - (1312*y^2)/(-1 + z)^3 + (16*(-279*y - 99*y^2))/(3*(-1 + z)^2) + 
     (16*(-81 - 42*y + 111*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/
      (3*z^2) + 672/((-1 + y)*z) + (16*(99 + 192*y - 111*y^2))/(3*z) + 
     (1152*z^2)/(-1 + y)^4 - 640/(3*(-1 + y)*(-1 + y + z)) + 
     (96*z)/(y + z)^3 + (16*(-46 + 5*z))/(3*(-1 + y + z)) + 
     (16*(-12 + 6*z))/(3*(y + z)^2) + (16*(38 + 32*z))/(3*(-1 + y)) + 
     (16*(-48 + 48*z))/(3*(y + z)) + (16*(-24 + 84*z))/(3*y) + 
     (16*(118 + 160*z))/(3*(-1 + y)^2) + (16*(248*z + 144*z^2))/
      (3*(-1 + y)^3))*G[0, 1, z] + (1136/3 - (16*(22 - 32*z))/(3*(-1 + y)) + 
     (16*y)/(-1 + z)^2 - (16*(-75 - 57*y))/(3*(-1 + z)) - 32/((-1 + y)*z) - 
     (16*(44 + 26*y))/(3*z) - (1152*z^2)/(-1 + y)^4 + 
     1472/(3*(-1 + y)*(-1 + y + z)) + (1312*z^2)/(y + z)^3 - 
     (16*(-52 + 32*z))/(3*y) - (16*(86 + 128*z))/(3*(-1 + y)^2) - 
     (16*(-164 + 196*z - 117*z^2))/(3*(-1 + y + z)) - 
     (16*(48 - 102*z + 54*z^2))/(3*(-1 + y + z)^2) - 
     (16*(-186 - 279*z + 117*z^2))/(3*(y + z)) - (16*(184*z + 144*z^2))/
      (3*(-1 + y)^3) - (16*(324*z + 171*z^2))/(3*(y + z)^2))*G[1, 0, z] + 
   (-64 - (64*y)/(-1 + z) - (64*y)/z + 96/(-1 + y + z) - (16*z)/(y + z)^2 + 
     (160 - 176*z)/(y + z))*G[1, 1, z] + 
   (256 - (64*y)/(-1 + z)^2 + (64 + 64*y)/(-1 + z) - (64*z)/(y + z)^2 + 
     (128 - 64*z)/(y + z) + (-192 + 384*z)/y)*G[0, 0, 0, z] + 
   (480 + (128*y^2)/(-1 + z)^3 - (128*y)/(-1 + z)^2 + 
     (256 + 320*y)/(-1 + z) + (-32 - 288*y)/z - 64/(z*(-1 + y + z)) + 
     (-32 + 32*z)/(-1 + y + z) + (-128 + 384*z)/y)*G[0, 0, 1, z] + 
   (-320 + (64 - 192*z)/y + (64*y)/(-1 + z)^2 + (-64 - 64*y)/(-1 + z) + 
     (160 - 64*y)/z + 96/(z*(-1 + y + z)) + (384*z^2)/(y + z)^3 + 
     (-576*z - 160*z^2)/(y + z)^2 + (320 + 160*z - 160*z^2)/(y + z) + 
     (96 - 256*z + 160*z^2)/(-1 + y + z))*G[0, 1, 0, z] + 
   (-256 + (64 - 192*z)/y + (256*y^2)/(-1 + z)^3 + 
     (288*y + 160*y^2)/(-1 + z)^2 + (-96 - 128*y - 160*y^2)/(-1 + z) + 
     (-224 - 192*y + 160*y^2)/z + (160 - 96*z)/(-1 + y + z) - 
     128/(z*(-1 + y + z)) - (96*z)/(y + z)^4 + (32 - 32*z)/(y + z)^2 + 
     (32 - 32*z)/(y + z) + (64 + 32*z)/(y + z)^3)*G[0, 1, 1, z] + 
   (-320 - 64/y + (64*y)/(-1 + z)^2 + (-64 - 64*y)/(-1 + z) + (96 + 64*y)/z + 
     128/(z*(-1 + y + z)) - (256*z^2)/(y + z)^3 + (-448 + 448*z - 160*z^2)/
      (-1 + y + z) + (-384*z + 160*z^2)/(y + z) + 
     (288*z + 160*z^2)/(y + z)^2)*G[1, 0, 0, z] + 
   (-480 + (128 - 384*z)/y + (256*y^2)/(-1 + z)^3 + 
     (384*y + 160*y^2)/(-1 + z)^2 + (-192 - 224*y - 160*y^2)/(-1 + z) + 
     (256*y + 160*y^2)/z + 96/(z*(-1 + y + z)) - (32*z)/(-1 + y + z) + 
     (96*z)/(y + z)^4 + (-64 - 32*z)/(y + z)^3 + (-32 + 32*z)/(y + z)^2 + 
     (-32 + 32*z)/(y + z))*G[1, 0, 1, z] + 
   ((-160 + 128*y)/z - 288/(z*(-1 + y + z)) - (512*z^2)/(y + z)^3 + 
     (96 + 64*z - 160*z^2)/(-1 + y + z) + (-832 + 160*z + 160*z^2)/(y + z) + 
     (960*z + 160*z^2)/(y + z)^2)*G[1, 1, 0, z] + 
   (192 + (384*y^2)/(-1 + z)^3 + (288*y + 160*y^2)/(-1 + z)^2 + 
     (32 + 64*y - 160*y^2)/(-1 + z) + (160 + 1088*y + 160*y^2)/z + 
     384/(z*(-1 + y + z)) + (576*z)/(y + z)^4 + (-128 + 192*z)/y + 
     (-384 - 192*z - 512*z^2)/(y + z)^3 + (-832 + 896*z - 320*z^2)/
      (-1 + y + z) + (-64 - 640*z + 320*z^2)/(y + z) + 
     (-192 + 704*z + 320*z^2)/(y + z)^2)*Zeta[3]) + 
 G[1, z]*(-7040/9 - (272*y)/(-1 + z) + (4*(390 - 1980*y))/(9*z) + 
   32/((-1 + y)*z) + (320*z)/(-1 + y)^2 - 32/((-1 + y)*(-1 + y + z)) + 
   (748*z)/(9*(y + z)^2) + (4*(-560 + 33*z))/(9*(y + z)) + 
   (4*(-684 + 48*z))/(9*(-1 + y)) + (4*(-42 + 72*z))/(9*(-1 + y + z)) + 
   Pi^2*(824/3 + (8*(16 - 32*z))/(9*y) - (656*y^2)/(3*(-1 + z)^3) + 
     (8*(-231*y + 21*y^2))/(9*(-1 + z)^2) + (8*(-39 + 102*y + 111*y^2))/
      (9*(-1 + z)) + (320*y^2)/(3*z^2) + 304/((-1 + y)*z) + 
     (8*(266 + 377*y - 111*y^2))/(9*z) + (192*z^2)/(-1 + y)^4 - 
     1648/(9*(-1 + y)*(-1 + y + z)) - (656*z^2)/(3*(y + z)^3) + 
     (8*(46 + 64*z))/(9*(-1 + y)) + (8*(68 + 176*z))/(9*(-1 + y)^2) + 
     (8*(-280 + 251*z - 135*z^2))/(9*(-1 + y + z)) + 
     (8*(-96 - 411*z + 135*z^2))/(9*(y + z)) + (8*(280*z + 144*z^2))/
      (9*(-1 + y)^3) + (8*(144 - 306*z + 162*z^2))/(9*(-1 + y + z)^2) + 
     (8*(246*z + 267*z^2))/(9*(y + z)^2)) + 
   (2384/3 - 64/(3*(-1 + y)) + (224*y)/(-1 + z) - (8*(2 - 228*y))/(3*z) - 
     (512*z)/(3*(-1 + y)^2) + 64/(-1 + y + z) + (96*z)/(y + z)^3 - 
     (8*(-16 + 27*z))/(3*(y + z)) - (8*(24 + 65*z))/(3*(y + z)^2) + 
     Pi^2*(-256/3 + (128*y^2)/(3*(-1 + z)^3) - (16*(-12*y - 5*y^2))/
        (3*(-1 + z)^2) - (16*(6 + 7*y + 5*y^2))/(3*(-1 + z)) - 
       (16*(-2 + 5*y - 5*y^2))/(3*z) + 128/(3*z*(-1 + y + z)) + 
       (256*z^2)/(3*(y + z)^3) - (16*(-4 + 12*z))/(3*y) - 
       (16*(-1 + 6*z - 5*z^2))/(3*(-1 + y + z)) - (16*(-22 + 3*z + 5*z^2))/
        (3*(y + z)) - (16*(28*z + 5*z^2))/(3*(y + z)^2)))*G[1 - z, y] + 
   (848 + 160/y - (8*(-900*y - 900*y^2))/(9*(-1 + z)^2) - 
     (8*(-180 - 1152*y - 72*y^2))/(9*(-1 + z)) - (8*(72*y - 972*y^2))/
      (9*z^2) - 656/(9*(-1 + y)*z) - (8*(130 - 1394*y + 72*y^2))/(9*z) - 
     2512/(9*(-1 + y)*(-1 + y + z)) - (8*(86 - 19*z))/(9*(-1 + y + z)) + 
     (880*z)/(3*(y + z)^2) - (8*(228 + 126*z))/(9*(y + z)) - 
     (8*(1236 + 216*z))/(9*(-1 + y)) - (8*(840 + 2352*z + 216*z^2))/
      (9*(-1 + y)^2) - (8*(1296*z + 1296*z^2))/(9*(-1 + y)^3) + 
     Pi^2*(-80/3 - (16*(-6 + 5*y))/(3*z) - 16/(z*(-1 + y + z)) + 
       (256*z^2)/(3*(y + z)^3) - (16*(-4 + 6*z))/(3*y) - 
       (16*(-17 + 26*z - 10*z^2))/(3*(-1 + y + z)) - 
       (16*(10 - 29*z + 10*z^2))/(3*(y + z)) - (16*(13*z + 10*z^2))/
        (3*(y + z)^2)))*G[-z, y] + (1856/3 + (256*y^2)/(-1 + z)^2 + 
     (16*(36*y + 6*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
     1232/(3*(-1 + y)*z) + (16*(53 + 110*y - 6*y^2))/(3*z) + 
     (1024*z)/(3*(-1 + y)^3) + 656/(3*(-1 + y)*(-1 + y + z)) + 
     (16*(41 - 37*z))/(3*(-1 + y + z)) - (16*z)/(y + z)^2 - (16*z)/(y + z) + 
     (16*(38 + 32*z))/(3*(-1 + y)^2) + (16*(16 + 64*z))/(3*(-1 + y)))*
    G[0, 0, y] + (1312/3 + (256*y^2)/(-1 + z)^2 + (16*(36*y + 6*y^2))/
      (3*(-1 + z)) + (16*(6*y + 66*y^2))/(3*z^2) + 432/((-1 + y)*z) + 
     (16*(51 + 138*y - 6*y^2))/(3*z) + (512*z)/(3*(-1 + y)^3) - 
     208/(3*(-1 + y)*(-1 + y + z)) + (32*z)/(y + z)^2 + 
     (16*(-13 + 5*z))/(3*(-1 + y + z)) + (16*(-6 + 12*z))/(3*(y + z)) + 
     (16*(4 + 16*z))/(3*(-1 + y)^2) + (16*(14 + 32*z))/(3*(-1 + y)))*
    G[0, 1 - z, y] + (-512 + (16*(-20 - 32*z))/(3*y) + 
     (1312*y^2)/(-1 + z)^3 + (16*(171*y + 195*y^2))/(3*(-1 + z)^2) + 
     (16*(69 + 66*y - 129*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/(3*z^2) + 
     1760/(3*(-1 + y)*z) + (16*(100 + 130*y + 129*y^2))/(3*z) + 
     (1152*z^2)/(-1 + y)^4 - 128/((-1 + y)*(-1 + y + z)) - 
     (144*z)/(y + z)^2 + (16*(-79 + 20*z))/(3*(-1 + y + z)) + 
     (16*(38 + 32*z))/(3*(-1 + y)) + (16*(24 + 39*z))/(3*(y + z)) + 
     (16*(118 + 160*z))/(3*(-1 + y)^2) + (16*(248*z + 144*z^2))/
      (3*(-1 + y)^3))*G[0, -z, y] + (-3392/3 - (32*(8 - 16*z))/(3*y) - 
     (32*(-60*y + 60*y^2))/(3*(-1 + z)^2) - (32*(-12 + 12*y))/(3*(-1 + z)) - 
     (640*y^2)/z^2 - 3328/(3*(-1 + y)*z) - (32*(78 + 159*y))/(3*z) - 
     (512*z)/(-1 + y)^3 - 224/(3*(-1 + y)*(-1 + y + z)) - 
     (32*(-10 - z))/(3*(-1 + y + z)) - (32*(-9 + 24*z))/(3*(-1 + y)^2) - 
     (32*(12 + 48*z))/(3*(-1 + y)))*G[1, 0, y] + 
   (1312/3 + (256*y^2)/(-1 + z)^2 + (16*(36*y + 6*y^2))/(3*(-1 + z)) + 
     (16*(6*y + 66*y^2))/(3*z^2) + 432/((-1 + y)*z) + 
     (16*(51 + 138*y - 6*y^2))/(3*z) + (512*z)/(3*(-1 + y)^3) - 
     208/(3*(-1 + y)*(-1 + y + z)) + (32*z)/(y + z)^2 + 
     (16*(-13 + 5*z))/(3*(-1 + y + z)) + (16*(-6 + 12*z))/(3*(y + z)) + 
     (16*(4 + 16*z))/(3*(-1 + y)^2) + (16*(14 + 32*z))/(3*(-1 + y)))*
    G[1 - z, 0, y] + (-64 - (64*y)/(-1 + z) - (64*y)/z + 96/(-1 + y + z) - 
     (16*z)/(y + z)^2 + (160 - 176*z)/(y + z))*G[1 - z, 1 - z, y] + 
   (928/3 - (1312*y^2)/(-1 + z)^3 + (16*(-267*y - 99*y^2))/(3*(-1 + z)^2) + 
     (16*(-117 - 66*y + 111*y^2))/(3*(-1 + z)) + (16*(-6*y + 54*y^2))/
      (3*z^2) + 672/((-1 + y)*z) + (16*(102 + 186*y - 111*y^2))/(3*z) + 
     (1152*z^2)/(-1 + y)^4 - 640/(3*(-1 + y)*(-1 + y + z)) + 
     (16*(-13 - 19*z))/(3*(-1 + y + z)) + (96*z)/(y + z)^3 + 
     (16*(-12 - 15*z))/(3*(y + z)^2) + (16*(38 + 32*z))/(3*(-1 + y)) + 
     (16*(-66 + 57*z))/(3*(y + z)) + (16*(118 + 160*z))/(3*(-1 + y)^2) + 
     (16*(248*z + 144*z^2))/(3*(-1 + y)^3))*G[1 - z, -z, y] + 
   (-64 + (128*y + 128*y^2)/(-1 + z)^2 + (64*y - 64*y^2)/(-1 + z) + 
     (64 + 192*y + 64*y^2)/z + (32 - 16*z)/(-1 + y + z) + 
     64/(z*(-1 + y + z)) + (32*z)/(y + z)^2 + (-128 + 160*z)/(y + z))*
    G[-z, 0, y] + (-2944/3 - (16*(48*y + 48*y^2))/(3*(-1 + z)^2) - 
     (16*(18 + 72*y + 6*y^2))/(3*(-1 + z)) - (16*(6*y + 66*y^2))/(3*z^2) - 
     (16*(15 + 132*y - 6*y^2))/(3*z) - 896/(3*z*(-1 + y + z)) - 
     (96*z)/(y + z)^3 - (16*(60 - 66*z))/(3*(y + z)) - 
     (16*(-12 + 12*z))/(3*(y + z)^2) - (16*(-43 + 47*z))/(3*(-1 + y + z)) - 
     (16*(-40 + 116*z))/(3*y))*G[-z, 1 - z, y] + 
   (-3392/3 - (16*(96*y + 96*y^2))/(3*(-1 + z)^2) - 
     (16*(-6 + 72*y - 18*y^2))/(3*(-1 + z)) - (16*(-12*y + 108*y^2))/
      (3*z^2) - (16*(66 + 252*y + 18*y^2))/(3*z) - 
     (16*(1 - 32*z))/(3*(-1 + y + z)) - 1600/(3*z*(-1 + y + z)) + 
     (272*z)/(y + z)^2 - (16*(-66 + 117*z))/(3*(y + z)) - 
     (16*(-56 + 148*z))/(3*y))*G[-z, -z, y] + 
   ((-384 - 384*y)/z + (384 - 192*z)/(-1 + y + z) - 384/(z*(-1 + y + z)))*
    G[0, 0, 0, y] + ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 
     320/(z*(-1 + y + z)))*G[0, 0, 1 - z, y] + 
   (320 + 64/y - (256*y^2)/(-1 + z)^3 + (-192*y - 160*y^2)/(-1 + z)^2 + 
     (32*y + 160*y^2)/(-1 + z) + (32 - 96*y - 160*y^2)/z + 
     96/(z*(-1 + y + z)) + (96 + 96*z)/(-1 + y + z))*G[0, 0, -z, y] + 
   ((640*y^2)/(-1 + z)^3 + (448*y + 320*y^2)/(-1 + z)^2 + 
     (64 + 64*y - 320*y^2)/(-1 + z) + (192 + 192*y + 320*y^2)/z + 
     192/(z*(-1 + y + z)) + (-256 + 128*z)/(-1 + y + z))*G[0, 1, 0, y] + 
   ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 320/(z*(-1 + y + z)))*
    G[0, 1 - z, 0, y] + ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + 
     (-64 + 32*z)/(-1 + y + z))*G[0, 1 - z, 1 - z, y] + 
   (-64 - (256*y^2)/(-1 + z)^3 + (-320*y - 160*y^2)/(-1 + z)^2 + 
     (128 + 160*y + 160*y^2)/(-1 + z) + (32 + 96*y - 160*y^2)/z + 
     64/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + (192 - 96*z)/(y + z) + 
     (-320 + 128*z)/(-1 + y + z))*G[0, 1 - z, -z, y] + 
   ((128*y^2)/(-1 + z)^3 + (64*y)/(-1 + z)^2 + (64 + 128*y)/(-1 + z) + 
     (-64 - 64*y)/z - 64/(z*(-1 + y + z)) + (32*z)/(-1 + y + z))*
    G[0, -z, 0, y] + (288 - (256*y^2)/(-1 + z)^3 + 
     (-224*y - 160*y^2)/(-1 + z)^2 + (32 + 64*y + 160*y^2)/(-1 + z) + 
     (-64 + 160*y - 160*y^2)/z + 96/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + 
     (192 - 96*z)/(y + z) + (-64 + 96*z)/(-1 + y + z) + (-64 + 192*z)/y)*
    G[0, -z, 1 - z, y] + (288 - (512*y^2)/(-1 + z)^3 + 
     (-224*y - 160*y^2)/(-1 + z)^2 + (-224 - 320*y + 160*y^2)/(-1 + z) + 
     (256 + 608*y - 160*y^2)/z + (64 - 192*z)/(-1 + y + z) + 
     224/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + (-64 + 192*z)/y + 
     (-448 + 224*z)/(y + z))*G[0, -z, -z, y] + 
   (64 + (256 + 256*y)/z + (-192 - 96*z)/(-1 + y + z) + 256/(z*(-1 + y + z)))*
    G[1, 0, 0, y] + ((192 + 192*y)/z + 128/(z*(-1 + y + z)) + 
     (-160 + 96*z)/(-1 + y + z))*G[1, 0, 1 - z, y] + 
   (64 - (192*y)/z + 160/(-1 + y + z))*G[1, 0, -z, y] + 
   (64 + (-384 - 384*y)/z + (448 - 416*z)/(-1 + y + z) - 
     384/(z*(-1 + y + z)))*G[1, 1, 0, y] + 
   ((192 + 192*y)/z + 128/(z*(-1 + y + z)) + (-160 + 96*z)/(-1 + y + z))*
    G[1, 1 - z, 0, y] + (64 - (192*y)/z + 160/(-1 + y + z))*
    G[1, 1 - z, -z, y] + ((-320 - 320*y)/z + (320 - 160*z)/(-1 + y + z) - 
     320/(z*(-1 + y + z)))*G[1 - z, 0, 0, y] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[1 - z, 0, 1 - z, y] + (-224 + (64 - 192*z)/y + (256*y^2)/(-1 + z)^3 + 
     (288*y + 160*y^2)/(-1 + z)^2 + (-96 - 128*y - 160*y^2)/(-1 + z) + 
     (64 + 288*y + 160*y^2)/z + 160/(z*(-1 + y + z)) - (96*z)/(y + z)^2 + 
     (192 - 96*z)/(y + z) + (-160 + 128*z)/(-1 + y + z))*G[1 - z, 0, -z, y] + 
   ((-640*y^2)/(-1 + z)^3 + (-448*y - 320*y^2)/(-1 + z)^2 + 
     (-64 - 64*y + 320*y^2)/(-1 + z) + (64 + 64*y - 320*y^2)/z + 
     64/(z*(-1 + y + z)))*G[1 - z, 1, 0, y] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[1 - z, 1 - z, 0, y] + (32 + (256*y^2)/(-1 + z)^3 + 
     (224*y + 160*y^2)/(-1 + z)^2 + (-32 - 64*y - 160*y^2)/(-1 + z) + 
     (224*y + 160*y^2)/z + 64/(z*(-1 + y + z)) - (32*z)/(-1 + y + z) + 
     (96*z)/(y + z)^4 + (-64 - 32*z)/(y + z)^3 + (-32 - 32*z)/(y + z)^2 + 
     (96 - 32*z)/(y + z) + (-128 + 192*z)/y)*G[1 - z, 1 - z, -z, y] + 
   ((-128*y^2)/(-1 + z)^3 - (64*y)/(-1 + z)^2 + (-64 - 128*y)/(-1 + z) + 
     (64 + 64*y)/z + 64/(z*(-1 + y + z)) - (32*z)/(-1 + y + z))*
    G[1 - z, -z, 0, y] + ((256*y^2)/(-1 + z)^3 + (224*y + 160*y^2)/
      (-1 + z)^2 + (-32 - 64*y - 160*y^2)/(-1 + z) + 
     (-224 - 192*y + 160*y^2)/z + (160 - 96*z)/(-1 + y + z) - 
     128/(z*(-1 + y + z)) - (96*z)/(y + z)^4 + (32 - 96*z)/(y + z)^2 + 
     (160 - 96*z)/(y + z) + (64 + 32*z)/(y + z)^3 + (-128 + 192*z)/y)*
    G[1 - z, -z, 1 - z, y] + (256 + (192 - 192*z)/y + (512*y^2)/(-1 + z)^3 + 
     (224*y + 160*y^2)/(-1 + z)^2 + (224 + 320*y - 160*y^2)/(-1 + z) + 
     (-32 - 64*y + 160*y^2)/z - 160/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + 
     (-448 + 224*z)/(y + z))*G[1 - z, -z, -z, y] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[-z, 0, 1 - z, y] + (32 + (128 - 192*z)/y + (160 + 352*y)/z + 
     (-32 - 64*z)/(-1 + y + z) + 32/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + 
     (-448 + 224*z)/(y + z))*G[-z, 0, -z, y] + 
   ((64 + 64*y)/z + 64/(z*(-1 + y + z)) + (-64 + 32*z)/(-1 + y + z))*
    G[-z, 1 - z, 0, y] + (256 - 64/z + (64 - 32*z)/(-1 + y + z) - 
     (64*z)/(y + z)^2 + (128 - 64*z)/(y + z) + (-192 + 384*z)/y)*
    G[-z, 1 - z, 1 - z, y] + (-32 + (256 - 384*z)/y + (96 - 96*y)/z + 
     (32 - 64*z)/(-1 + y + z) - 32/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + 
     (-448 + 224*z)/(y + z))*G[-z, 1 - z, -z, y] + 
   ((256 + 256*y)/z + 256/(z*(-1 + y + z)) + (-256 + 128*z)/(-1 + y + z))*
    G[-z, -z, 0, y] + (224 + (192 - 192*z)/y + (288 + 160*y)/z + 
     224/(z*(-1 + y + z)) + (224*z)/(y + z)^2 + (-160 + 32*z)/(-1 + y + z) + 
     (-448 + 224*z)/(y + z))*G[-z, -z, 1 - z, y] + 
   (-32 + (-352 - 544*y)/z - 64/(z*(-1 + y + z)) - (576*z)/(y + z)^2 + 
     (1152 - 576*z)/(y + z) + (64 + 128*z)/(-1 + y + z) + (-512 + 768*z)/y)*
    G[-z, -z, -z, y] + (-128 + (1920*y^2)/(-1 + z)^3 + 
     (1536*y + 1120*y^2)/(-1 + z)^2 + (-64 - 224*y - 1120*y^2)/(-1 + z) + 
     (480 + 1504*y + 1120*y^2)/z + 800/(z*(-1 + y + z)) + (576*z)/(y + z)^4 + 
     (-384 - 192*z - 512*z^2)/(y + z)^3 + (-1696 + 1888*z - 320*z^2)/
      (-1 + y + z) + (-64 - 640*z + 320*z^2)/(y + z) + 
     (-192 + 704*z + 320*z^2)/(y + z)^2)*Zeta[3]) + 
 x*(-256/(-1 + y)^2 + 29504/(9*(-1 + y)) + 77632/(27*y) - 
   (2800*y)/(9*(-1 + z)^3) + (47232 + 19920*y)/(27*(-1 + z)^2) + 
   (47124 - 17736*y)/(27*(-1 + z)) - 4348/(9*y*(-1 + z)) + 
   42824/(27*(-1 + y)*z^2) - 416/(y*z^2) + (39051 + 20944*y)/(27*z^2) - 
   620/((-1 + y)^2*z) + 25036/(27*(-1 + y)*z) - 39764/(27*y*z) + 
   (123522 + 17736*y)/(27*z) - 26084/(27*(-1 + y)*(-1 + y + z)^2) - 
   416/(y*(-1 + y + z)^2) + 620/((-1 + y)^2*(-1 + y + z)) - 
   58732/(27*(-1 + y)*(-1 + y + z)) + 39764/(27*y*(-1 + y + z)) - 
   (2800*z)/(9*(y + z)^3) + (55632 - 24864*z)/(27*(y + z)^2) + 
   4348/(9*y*(y + z)) + (-27996 - 23016*z)/(27*(y + z)) + 
   (-7305 + 21538*z)/(27*(-1 + y + z)^2) + (-203212 + 23016*z)/
    (27*(-1 + y + z)) + Lx^4*(-40/y + (4*(44 + 22*y))/(3*z^2) + 40/z + 
     20/(y*z) + 164/(3*z*(-1 + y + z)^2) - 200/(3*(-1 + y + z)) - 
     20/(y*(-1 + y + z)) + 172/(3*z^2*(-1 + y + z)) + 
     (4*(-18 + 20*z))/(3*(-1 + y + z)^2)) + 
   Pi^4*(-1024/(5*(-1 + y)^4) - 848/(5*(-1 + y)^2) - 68/(9*(-1 + y)) - 
     248/(45*y) - (64*y)/(-1 + z)^6 - (4*(144 + 720*y + 2616*y^2))/
      (45*(-1 + z)^5) - 32/(5*y*(-1 + z)^4) - (4*(216 + 1896*y + 2940*y^2))/
      (45*(-1 + z)^4) + 32/(5*y^2*(-1 + z)^3) - 32/(15*y*(-1 + z)^3) - 
     (4*(926 + 1141*y - 480*y^2))/(45*(-1 + z)^3) - 32/(5*y^3*(-1 + z)^2) + 
     32/(15*y^2*(-1 + z)^2) + 1216/(45*y*(-1 + z)^2) - 
     (4*(608 - 120*y + 530*y^2))/(45*(-1 + z)^2) + 32/(5*y^4*(-1 + z)) - 
     32/(15*y^3*(-1 + z)) - 1216/(45*y^2*(-1 + z)) + 988/(45*y*(-1 + z)) - 
     (4*(-302 + 166*y - 580*y^2))/(45*(-1 + z)) - 68/(45*(-1 + y)*z^2) - 
     (4*(-52 - 45*y + 50*y^2))/(45*z^2) - 512/(15*(-1 + y)^3*z) - 
     148/(3*(-1 + y)^2*z) - 2876/(45*(-1 + y)*z) - 232/(45*y*z) - 
     (4*(446 - 166*y + 580*y^2))/(45*z) + 44/(9*(-1 + y)*(-1 + y + z)^2) + 
     224/(45*(-1 + y + z)) + 512/(15*(-1 + y)^3*(-1 + y + z)) + 
     148/(3*(-1 + y)^2*(-1 + y + z)) + 3176/(45*(-1 + y)*(-1 + y + z)) - 
     32/(5*y^4*(-1 + y + z)) + 32/(15*y^3*(-1 + y + z)) + 
     1216/(45*y^2*(-1 + y + z)) - 1468/(45*y*(-1 + y + z)) - 
     (4*(-158 + 78*z))/(45*(-1 + y + z)^2) - (4*(2603 + 640*z))/
      (45*(-1 + y)^3)) + Pi^2*((-32*y)/(3*(-1 + z)^3) - 
     (32*y)/(3*(-1 + z)^2) + (32*y)/(3*(-1 + z)) - (32*y)/(3*z) - 
     32/(3*z*(-1 + y + z)^2) - (32*(1 - z))/(3*(-1 + y + z)) - 
     32/(3*z^2*(-1 + y + z)) + (32*z)/(3*(y + z)^3) - 
     (32*(1 + z))/(3*(y + z)^2) - (32*(-1 + z))/(3*(y + z)))*G[1/2, z] + 
   Pi^2*(-96/y - (160*y)/(-1 + z)^4 + (224*y)/(-1 + z)^3 + 
     (96 - 128*y)/(-1 + z)^2 - 32/(y*(-1 + z)^2) + 64/(y^2*(-1 + z)) + 
     96/(y*(-1 + z)) + (-96 + 128*y)/(-1 + z) - (128*y)/z - 
     32/(y*(-1 + y + z)^2) + (64 - 32*z)/(-1 + y + z)^2 - 
     64/(z*(-1 + y + z)^2) + 64/(-1 + y + z) - 64/(y^2*(-1 + y + z)) - 
     64/(z*(-1 + y + z)))*G[2, z] + 
   Lx^3*(-32/(3*(-1 + y)^2) + 208/(3*(-1 + y)) + 1760/(9*y) + 
     (160*y)/(-1 + z)^3 - 160/(3*(-1 + z)^2) - (8*(180 - 45*y))/
      (9*(-1 + z)) + 160/(3*y*(-1 + z)) - (8*(261 - 29*y))/(9*z^2) - 
     784/(9*(-1 + y)*z^2) - 32/(3*y*z^2) - 128/(3*(-1 + y)^2*z) + 
     512/(3*(-1 + y)*z) - 464/(9*y*z) - (8*(355 + 45*y))/(9*z) + 
     1168/(9*(-1 + y)*(-1 + y + z)^2) - 32/(3*y*(-1 + y + z)^2) + 
     128/(3*(-1 + y)^2*(-1 + y + z)) - 512/(3*(-1 + y)*(-1 + y + z)) + 
     464/(9*y*(-1 + y + z)) + (160*z)/(y + z)^3 - 640/(3*(y + z)^2) - 
     160/(3*y*(y + z)) - (8*(-180 - 45*z))/(9*(y + z)) - 
     (8*(-491 + 45*z))/(9*(-1 + y + z)) - (8*(-12 + 91*z))/
      (9*(-1 + y + z)^2) + (32/(3*(-1 + y)^3) - 64/(-1 + y)^2 - 
       32/(3*(-1 + y)) + 320/(3*y) + (16*(-22 - 11*y))/(3*z^2) - 
       32/(3*(-1 + y)*z^2) - 128/(3*z) - 160/(3*y*z) + 
       (16*(11 - 11*z))/(3*(-1 + y + z)^2) - 112/(z*(-1 + y + z)^2) + 
       304/(3*(-1 + y + z)) + 160/(3*y*(-1 + y + z)) - 
       112/(z^2*(-1 + y + z)) - 80/(3*z*(-1 + y + z)))*G[0, y] + 
     (64/y - (160*y)/(-1 + z)^4 + (16*(10 - 15*y))/(3*(-1 + z)^3) + 
       (16*(35 - 5*y))/(3*(-1 + z)^2) - 160/(3*y*(-1 + z)^2) + 
       400/(3*(-1 + z)) + 160/(3*y^2*(-1 + z)) - 160/(3*y*(-1 + z)) + 
       (16*(1 - y))/(3*z^2) + 80/(3*z) + 16/(3*z*(-1 + y + z)^2) + 
       (16*(3 + z))/(3*(-1 + y + z)^2) - 112/(3*(-1 + y + z)) - 
       160/(3*y^2*(-1 + y + z)) + 352/(3*y*(-1 + y + z)) - 
       16/(3*z^2*(-1 + y + z)))*G[0, z] + 
     (64/y + (16*(4 - y))/(3*z^2) + 32/z + 160/(3*y^2*z) - 352/(3*y*z) + 
       16/(3*z*(-1 + y + z)^2) + (16*z)/(3*(-1 + y + z)^2) - 
       32/(-1 + y + z) - 16/(3*z^2*(-1 + y + z)) + (160*z)/(y + z)^4 + 
       (16*(-40 - 15*z))/(3*(y + z)^3) - 160/(3*y*(y + z)^2) - 160/(y + z) - 
       160/(3*y^2*(y + z)) + 160/(3*y*(y + z)) + (16*(50 + 5*z))/
        (3*(y + z)^2))*G[1, z] + (64/y + (16*(4 - y))/(3*z^2) + 32/z + 
       160/(3*y^2*z) - 352/(3*y*z) + 16/(3*z*(-1 + y + z)^2) + 
       (16*z)/(3*(-1 + y + z)^2) - 32/(-1 + y + z) - 
       16/(3*z^2*(-1 + y + z)) + (160*z)/(y + z)^4 + (16*(-40 - 15*z))/
        (3*(y + z)^3) - 160/(3*y*(y + z)^2) - 160/(y + z) - 
       160/(3*y^2*(y + z)) + 160/(3*y*(y + z)) + (16*(50 + 5*z))/
        (3*(y + z)^2))*G[1 - z, y]) + 
   G[-1, z]*(Pi^2*(-32/y - 32/(3*y*z^2) + (32*(1 + y))/(3*z^2) - 32/(3*z) + 
       64/(3*y^2*z) + (32*(4 - 4*z))/(3*(-1 + y + z)) + 
       64/(3*z^2*(-1 + y + z)) - 64/(3*z*(-1 + y + z)) + 
       (160*z)/(3*(y + z)^4) - 32/(3*y*(y + z)^2) - 64/(3*y^2*(y + z)) - 
       32/(y*(y + z)) + (32*(-4 + 4*z))/(3*(y + z)^2) + 
       (32*(-1 + 4*z))/(3*(y + z)) + (32*(-5 + 7*z))/(3*(y + z)^3)) + 
     Pi^2*(32/(3*y) + 32/(3*z) + 32/(3*y^2*z) - 64/(3*y*z) + 
       (32*z)/(y + z)^4 + (32*(-4 - z))/(3*(y + z)^3) + 160/(3*(y + z)^2) - 
       32/(3*y*(y + z)^2) - 32/(y + z) - 32/(3*y^2*(y + z)) + 
       32/(3*y*(y + z)))*G[-z, y]) + 
   Pi^2*(32/(3*y) + 32/(3*z) + 32/(3*y^2*z) - 64/(3*y*z) + (32*z)/(y + z)^4 + 
     (32*(-4 - z))/(3*(y + z)^3) + 160/(3*(y + z)^2) - 32/(3*y*(y + z)^2) - 
     32/(y + z) - 32/(3*y^2*(y + z)) + 32/(3*y*(y + z)))*G[0, -1, z] + 
   (64/(3*y) - (4*(-267 - 154*y))/(3*z^2) - 48/(y*z^2) + 336/z + 
     256/(3*y*z) - 48/(y*(-1 + y + z)^2) - 232/(3*z*(-1 + y + z)^2) - 
     928/(3*(-1 + y + z)) - 256/(3*y*(-1 + y + z)) + 
     1304/(3*z^2*(-1 + y + z)) - 944/(3*z*(-1 + y + z)) - 
     (4*(-153 + 20*z))/(3*(-1 + y + z)^2) + 
     Lx^2*((48 + 16*y)/z^2 + 64/z + 32/(z*(-1 + y + z)^2) + 
       (16*z)/(-1 + y + z)^2 - 80/(-1 + y + z) + 32/(z^2*(-1 + y + z))) + 
     (-320/y + 48/(y*z^2) + (16*(15 + 8*y))/(3*z^2) + 320/(3*z) + 64/(y*z) + 
       48/(y*(-1 + y + z)^2) + (16*(27 - 10*z))/(3*(-1 + y + z)^2) - 
       32/(3*z*(-1 + y + z)^2) - 160/(3*(-1 + y + z)) - 64/(y*(-1 + y + z)) - 
       32/(3*z^2*(-1 + y + z)) - 128/(z*(-1 + y + z)))*G[0, y] + 
     Lx*(320/y - 48/(y*z^2) - (16*(15 + 8*y))/(3*z^2) - 320/(3*z) - 
       64/(y*z) - 48/(y*(-1 + y + z)^2) - (16*(27 - 10*z))/
        (3*(-1 + y + z)^2) + 32/(3*z*(-1 + y + z)^2) + 160/(3*(-1 + y + z)) + 
       64/(y*(-1 + y + z)) + 32/(3*z^2*(-1 + y + z)) + 128/(z*(-1 + y + z)) + 
       ((-96 - 32*y)/z^2 - 128/z - 64/(z*(-1 + y + z)^2) - 
         (32*z)/(-1 + y + z)^2 + 160/(-1 + y + z) - 64/(z^2*(-1 + y + z)))*
        G[0, y]) + ((96 + 32*y)/z^2 + 128/z + 64/(z*(-1 + y + z)^2) + 
       (32*z)/(-1 + y + z)^2 - 160/(-1 + y + z) + 64/(z^2*(-1 + y + z)))*
      G[0, 0, y])/eps^2 + Pi^2*(-64/(3*(-1 + y)^3) + 1024/(3*(-1 + y)^2) + 
     64/(3*(-1 + y)) - 736/(3*y) - (5824*y^2)/(-1 + z)^5 - 
     (16*(753*y + 1074*y^2))/(3*(-1 + z)^4) - (16*(195 + 645*y - 144*y^2))/
      (3*(-1 + z)^3) + 272/(y*(-1 + z)^2) - (16*(111 - 119*y + 159*y^2))/
      (3*(-1 + z)^2) - 272/(y^2*(-1 + z)) + 368/(3*y*(-1 + z)) - 
     (16*(-6 + 124*y - 174*y^2))/(3*(-1 + z)) - 128/(3*(-1 + y)*z^2) - 
     (16*(26 + 10*y + 15*y^2))/(3*z^2) + 928/(3*(-1 + y)*z) - 272/(y^2*z) + 
     736/(3*y*z) - (16*(38 - 124*y + 174*y^2))/(3*z) + 
     64/((-1 + y)*(-1 + y + z)^2) - 928/(3*(-1 + y)*(-1 + y + z)) + 
     272/(y^2*(-1 + y + z)) - 736/(3*y*(-1 + y + z)) + (5824*z^2)/(y + z)^5 + 
     272/(y*(y + z)^2) + 272/(y^2*(y + z)) - 368/(3*y*(y + z)) - 
     (16*(-128 + 254*z - 174*z^2))/(3*(-1 + y + z)) - 
     (16*(-17 + 40*z - 15*z^2))/(3*(-1 + y + z)^2) - 
     (16*(81 - 254*z + 174*z^2))/(3*(y + z)) - (16*(428 - 279*z + 189*z^2))/
      (3*(y + z)^2) - (16*(-534 - 1207*z + 204*z^2))/(3*(y + z)^3) - 
     (16*(1431*z + 882*z^2))/(3*(y + z)^4))*G[0, 1, y] + 
   G[-1 - z, y]*(Pi^2*(-32/y - 32/(3*y*z^2) + (32*(1 + y))/(3*z^2) - 
       32/(3*z) + 64/(3*y^2*z) + (32*(4 - 4*z))/(3*(-1 + y + z)) + 
       64/(3*z^2*(-1 + y + z)) - 64/(3*z*(-1 + y + z)) + 
       (160*z)/(3*(y + z)^4) - 32/(3*y*(y + z)^2) - 64/(3*y^2*(y + z)) - 
       32/(y*(y + z)) + (32*(-4 + 4*z))/(3*(y + z)^2) + 
       (32*(-1 + 4*z))/(3*(y + z)) + (32*(-5 + 7*z))/(3*(y + z)^3)) + 
     (384/y + (-128 - 128*y)/z^2 + 128/(y*z^2) + 128/z - 256/(y^2*z) - 
       256/(z^2*(-1 + y + z)) + 256/(z*(-1 + y + z)) - (640*z)/(y + z)^4 + 
       (640 - 896*z)/(y + z)^3 + 128/(y*(y + z)^2) + 
       (512 - 512*z)/(y + z)^2 + 256/(y^2*(y + z)) + 384/(y*(y + z)) + 
       (128 - 512*z)/(y + z) + (-512 + 512*z)/(-1 + y + z))*G[0, 1, z]) + 
   Pi^2*(256/(3*(-1 + y)^3) - 128/(-1 + y)^2 - 256/(3*(-1 + y)) + 288/y - 
     256/(3*(-1 + y)*z^2) + (16*(48 + 31*y))/(3*z^2) + 208/z - 144/(y*z) + 
     704/(3*z*(-1 + y + z)^2) - 1120/(3*(-1 + y + z)) + 
     144/(y*(-1 + y + z)) + 704/(3*z^2*(-1 + y + z)) - 
     640/(3*z*(-1 + y + z)) + (16*(-23 + 31*z))/(3*(-1 + y + z)^2))*
    G[1, 1, y] + G[1, 0, y]*(24608/(3*(-1 + y)^2) + 14368/(3*(-1 + y)) + 
     1024/(3*y^2) + 9760/(9*y) + (8*(9144*y - 9144*y^2))/(9*(-1 + z)^4) + 
     (8*(792 + 3996*y - 4788*y^2))/(9*(-1 + z)^3) + 1344/(y*(-1 + z)^2) + 
     (8*(126 - 3330*y + 1692*y^2))/(9*(-1 + z)^2) - 1504/(y^2*(-1 + z)) + 
     1328/(y*(-1 + z)) + (8*(-846 + 2808*y - 1764*y^2))/(9*(-1 + z)) + 
     (8*(36 + 1044*y - 3168*y^2))/(9*z^3) - 16112/(9*(-1 + y)*z^2) + 
     128/(3*y*z^2) + (8*(-2281 - 4182*y + 72*y^2))/(9*z^2) + 
     2848/(3*(-1 + y)^2*z) + 8416/(3*(-1 + y)*z) - 4768/(3*y^2*z) - 
     8288/(9*y*z) + (8*(1024 - 2808*y + 1764*y^2))/(9*z) + 
     18704/(9*(-1 + y)*(-1 + y + z)^2) + 128/(3*y*(-1 + y + z)^2) - 
     224/(3*(-1 + y)^2*(-1 + y + z)) - 2720/((-1 + y)*(-1 + y + z)) + 
     4768/(3*y^2*(-1 + y + z)) - 4768/(9*y*(-1 + y + z)) + 
     1344/(y*(y + z)^2) + 1504/(y^2*(y + z)) - 48/(y*(y + z)) + 
     (8*(-9144*z - 9144*z^2))/(9*(y + z)^4) + (8*(3662 - 1512*z - 2268*z^2))/
      (9*(-1 + y + z)) + (8*(8352 + 15732*z - 1764*z^2))/(9*(y + z)^3) + 
     (8*(-2088 + 3420*z - 1368*z^2))/(9*(-1 + y + z)^3) + 
     (8*(-6786 + 5778*z + 936*z^2))/(9*(y + z)^2) + 
     (8*(3047 - 2586*z + 1332*z^2))/(9*(-1 + y + z)^2) + 
     (8*(-4536 + 1512*z + 2268*z^2))/(9*(y + z)) + 
     Pi^2*(1952/(3*(-1 + y)^2) + 32/(-1 + y) - 176/(3*y) + 
       32/((-1 + y)*z^2) + (16*(-28 + 2*y))/(3*z^2) - 224/(3*z) - 
       160/(3*(-1 + y)*z) + 128/(3*y*z) + (16*(-5 - 4*z))/
        (3*(-1 + y + z)^2) - 64/(z*(-1 + y + z)^2) - 16/(3*(-1 + y + z)) - 
       16/(y*(-1 + y + z)) - 64/(z^2*(-1 + y + z)) + 320/(z*(-1 + y + z)) + 
       (16*(-6 + 96*z))/(3*(-1 + y)^3)) + 
     (-2112/(-1 + y)^2 + 64/(-1 + y) - 160/y + (-64 - 3072*z)/(-1 + y)^3 + 
       (224 - 256*y)/z^2 + 64/((-1 + y)*z^2) + 1056/z + 320/((-1 + y)*z) + 
       (128 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) - 
       384/(-1 + y + z) - 160/(y*(-1 + y + z)) - 128/(z^2*(-1 + y + z)) + 
       256/(z*(-1 + y + z)))*G[1, 0, z] + 
     (-960/(-1 + y)^2 - 64/(-1 + y) - 416/y + (64 - 3072*z)/(-1 + y)^3 + 
       (-192 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 768/z + 320/((-1 + y)*z) + 
       416/(y*z) + (-480 - 96*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       832/(-1 + y + z) - 64/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*
      G[1, 1, z]) + G[1/2 - z, y]*
    (Pi^2*(-32/(3*z*(-1 + y + z)^2) - (32*(1 - z))/(3*(-1 + y + z)) - 
       64/(3*z*(-1 + y + z)) + (32*z)/(3*(y + z)^3) - 
       (32*(1 + z))/(3*(y + z)^2) - (32*(-1 + z))/(3*(y + z))) + 
     (-128/(z*(-1 + y + z)^2) - 256/(z*(-1 + y + z)) + (128*z)/(y + z)^3 + 
       (-128 - 128*z)/(y + z)^2 + (128 - 128*z)/(y + z) + 
       (-128 + 128*z)/(-1 + y + z))*G[0, 1, z] + 
     (128/(z*(-1 + y + z)^2) + (128 - 128*z)/(-1 + y + z) + 
       256/(z*(-1 + y + z)) - (128*z)/(y + z)^3 + (-128 + 128*z)/(y + z) + 
       (128 + 128*z)/(y + z)^2)*G[1, 1, z]) + 
   G[0, -z, y]*((192/y + (32 + 224*y)/z^2 - 96/z + 800/(y^2*z) - 640/(y*z) + 
       (128 - 160*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
       128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       (1152 - 192*z)/(-1 + y + z) - 96/(z^2*(-1 + y + z)) + 
       (768*z)/(y + z)^4 + (-1344 - 64*z)/(y + z)^3 - 480/(y*(y + z)^2) - 
       480/(y^2*(y + z)) + 384/(y*(y + z)) + (-480 + 192*z)/(y + z) + 
       (768 + 288*z)/(y + z)^2 + (-896 + 1408*z)/y^2)*G[1, 0, z] + 
     (-448/(-1 + y)^2 + 64/(-1 + y) - 448/y + (512 - 1408*z)/y^2 + 
       (-64 - 1024*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
       (6720*y + 10176*y^2)/(-1 + z)^4 + (1472 + 5632*y - 1536*y^2)/
        (-1 + z)^3 - 288/(y*(-1 + z)^2) + (672 - 1088*y + 1696*y^2)/
        (-1 + z)^2 + 288/(y^2*(-1 + z)) - 192/(y*(-1 + z)) + 
       (-384 + 1088*y - 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
       (32 - 160*y + 160*y^2)/z^2 + 256/((-1 + y)*z) + 512/(y^2*z) - 
       672/(y*z) + (704 - 1088*y + 1856*y^2)/z + 
       160/((-1 + y)*(-1 + y + z)^2) - (96*z)/(-1 + y + z)^2 - 
       576/((-1 + y)*(-1 + y + z)) - 608/(y^2*(-1 + y + z)) + 
       448/(y*(-1 + y + z)) + (288 - 192*z)/(-1 + y + z) + 
       (1344*z)/(y + z)^4 + (-1984 - 224*z)/(y + z)^3 - 640/(y*(y + z)^2) - 
       640/(y^2*(y + z)) + 544/(y*(y + z)) + (-1024 + 192*z)/(y + z) + 
       (1568 + 256*z)/(y + z)^2)*G[1, 1, z]) + 
   G[0, 1 - z, y]*(-5056/(3*(-1 + y)) - 5456/(9*y) - 
     (16*(144 - 96*z))/(9*y^2) + (8128*y^2)/(-1 + z)^4 - 
     (16*(-2718*y - 2394*y^2))/(9*(-1 + z)^3) - (16*(144 - 1467*y + 846*y^2))/
      (9*(-1 + z)^2) - 64/(y*(-1 + z)) - (16*(333 + 927*y - 882*y^2))/
      (9*(-1 + z)) - (16*(18 + 522*y - 1584*y^2))/(9*z^3) + 
     15232/(9*(-1 + y)*z^2) - 208/(3*y*z^2) - (16*(-1171 - 1921*y + 36*y^2))/
      (9*z^2) - 80/(3*(-1 + y)^2*z) - 1312/(3*(-1 + y)*z) + 1984/(3*y^2*z) - 
     4672/(9*y*z) - (16*(-1061 - 927*y + 882*y^2))/(9*z) - 
     592/(9*(-1 + y)*(-1 + y + z)^2) - 544/(3*y*(-1 + y + z)^2) - 
     (16*(305 - 176*z))/(9*(-1 + y + z)^2) - 
     592/(3*(-1 + y)^2*(-1 + y + z)) + 2048/(3*(-1 + y)*(-1 + y + z)) - 
     4672/(3*y*(-1 + y + z)) - (16*(-263 - 45*z))/(9*(-1 + y + z)) + 
     (544*z)/(y + z)^4 - 544/(y*(y + z)^2) - (16*(-351 - 189*z))/
      (9*(y + z)^2) - 576/(y^2*(y + z)) + 608/(y*(y + z)) - 
     (16*(594 + 45*z))/(9*(y + z)) - (16*(648 + 90*z))/(9*(y + z)^3) - 
     (16*(1536 + 576*z))/(9*(-1 + y)^2) - (16*(-624 + 864*z))/
      (9*(-1 + y)^3) + Pi^2*(192/(-1 + y)^2 - 16/(3*(-1 + y)) + 112/(3*y) + 
       (1600*y^2)/(-1 + z)^5 + (16*(252*y + 318*y^2))/(3*(-1 + z)^4) + 
       (16*(12 + 202*y - 48*y^2))/(3*(-1 + z)^3) + 304/(3*y*(-1 + z)^2) + 
       (16*(-27 - 28*y + 53*y^2))/(3*(-1 + z)^2) - 304/(3*y^2*(-1 + z)) + 
       256/(3*y*(-1 + z)) + (16*(-19 + 22*y - 58*y^2))/(3*(-1 + z)) - 
       16/((-1 + y)*z^2) + (16*(-9 + y + 5*y^2))/(3*z^2) + 
       32/(3*(-1 + y)^2*z) - 592/(3*(-1 + y)*z) + 592/(3*y^2*z) - 
       160/(3*y*z) + (16*(3 - 22*y + 58*y^2))/(3*z) - 
       32/(3*(-1 + y)^2*(-1 + y + z)) + 512/(3*(-1 + y)*(-1 + y + z)) + 
       368/(3*y^2*(-1 + y + z)) - 208/(3*y*(-1 + y + z)) - 
       (2112*z^2)/(y + z)^5 - 144/(y*(y + z)^2) - 144/(y^2*(y + z)) + 
       64/(y*(y + z)) + (16*(-28 + 44*z))/(3*y^2) + (16*(1 + 128*z))/
        (3*(-1 + y)^3) + (16*(30 + 76*z - 58*z^2))/(3*(-1 + y + z)) + 
       (16*(16 + 2*z - 5*z^2))/(3*(-1 + y + z)^2) + (16*(22 - 76*z + 58*z^2))/
        (3*(y + z)) + (16*(129 - 81*z + 63*z^2))/(3*(y + z)^2) + 
       (16*(-208 - 402*z + 68*z^2))/(3*(y + z)^3) + (16*(525*z + 306*z^2))/
        (3*(y + z)^4)) + (-704/(-1 + y)^2 + 32/(-1 + y) + 384/y^2 + 288/y + 
       (-32 - 2048*z)/(-1 + y)^3 - (768*y)/(-1 + z)^4 + 
       (768 - 576*y)/(-1 + z)^3 + (896 - 192*y)/(-1 + z)^2 - 
       576/(y*(-1 + z)^2) + 576/(y^2*(-1 + z)) - 448/(y*(-1 + z)) + 
       (32 + 256*y)/(-1 + z) + 320/((-1 + y)*z^2) + (416 + 224*y)/z^2 + 
       (224 - 256*y)/z - 32/((-1 + y)^2*z) + 416/((-1 + y)*z) - 
       1248/(y^2*z) + 576/(y*z) - 256/((-1 + y)*(-1 + y + z)^2) + 
       32/((-1 + y)^2*(-1 + y + z)) - 256/((-1 + y)*(-1 + y + z)) - 
       384/(y^2*(-1 + y + z)) + 96/(y*(-1 + y + z)) + (12672*z^2)/(y + z)^5 + 
       1056/(y*(y + z)^2) + 1056/(y^2*(y + z)) - 576/(y*(y + z)) + 
       (-17376*z - 9792*z^2)/(y + z)^4 + (7424 + 13056*z - 2176*z^2)/
        (y + z)^3 + (-5088 + 2592*z - 2016*z^2)/(y + z)^2 + 
       (-128 + 2432*z - 1856*z^2)/(y + z) + (-160 + 160*z^2)/(-1 + y + z)^2 + 
       (-320 - 2432*z + 1856*z^2)/(-1 + y + z))*G[1, 0, z] + 
     (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + (-64 - 64*y)/z^2 - 
       64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
       (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 
       320/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 800/(y + z)^2 - 
       160/(z*(y + z)^2) + 544/(y + z) + 160/(z*(y + z)) + 
       (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*G[1, 1, z]) + 
   G[0, 0, y]*(-2944/(-1 + y)^3 - 60032/(9*(-1 + y)^2) + 672/(-1 + y) - 
     13984/(3*y) + (4864*y)/(-1 + z)^3 - (16*(-72 - 2016*y))/(9*(-1 + z)^2) + 
     1072/(y*(-1 + z)) - (16*(261 + 972*y))/(9*(-1 + z)) - 
     (16*(-178 - 1025*y))/(9*z^2) + 4048/(9*(-1 + y)*z^2) - 640/(3*y*z^2) - 
     (16*(1400 - 972*y))/(9*z) - 1040/(3*(-1 + y)^2*z) - 
     11584/(3*(-1 + y)*z) + 30656/(9*y*z) - 
     3760/(9*(-1 + y)*(-1 + y + z)^2) - 640/(3*y*(-1 + y + z)^2) + 
     208/(3*(-1 + y)^2*(-1 + y + z)) + 11072/(3*(-1 + y)*(-1 + y + z)) - 
     30656/(9*y*(-1 + y + z)) - (16*(-873 - 972*z))/(9*(-1 + y + z)) + 
     (4864*z)/(y + z)^3 - 1072/(y*(y + z)) - (16*(155 + 319*z))/
      (9*(-1 + y + z)^2) - (16*(-1755 + 972*z))/(9*(y + z)) - 
     (16*(2664 + 1548*z))/(9*(y + z)^2) + 
     Pi^2*(-512/(-1 + y)^4 - 416/(-1 + y)^2 + 16/(-1 + y) + 16/y + 
       (1600*y^2)/(-1 + z)^5 - (16*(-204*y - 318*y^2))/(3*(-1 + z)^4) - 
       (16*(-54 - 170*y + 48*y^2))/(3*(-1 + z)^3) - 224/(3*y*(-1 + z)^2) - 
       (16*(-29 + 37*y - 53*y^2))/(3*(-1 + z)^2) + 224/(3*y^2*(-1 + z)) - 
       160/(3*y*(-1 + z)) - (16*(12 - 36*y + 58*y^2))/(3*(-1 + z)) + 
       352/(3*(-1 + y)*z^2) - (16*(-40 - 11*y - 5*y^2))/(3*z^2) - 
       256/(3*(-1 + y)^3*z) - 96/((-1 + y)^2*z) - 112/(3*(-1 + y)*z) - 
       32/(y*z) - (16*(-48 + 36*y - 58*y^2))/(3*z) - 
       304/(3*(-1 + y)*(-1 + y + z)^2) - (16*(8 - 5*z))/(3*(-1 + y + z)^2) - 
       272/(-1 + y + z) + 256/(3*(-1 + y)^3*(-1 + y + z)) + 
       96/((-1 + y)^2*(-1 + y + z)) + 32/(3*(-1 + y)*(-1 + y + z)) - 
       224/(3*y^2*(-1 + y + z)) + 112/(3*y*(-1 + y + z)) - 
       (16*(115 + 64*z))/(3*(-1 + y)^3)) + 
     (-2304/(-1 + y)^2 - 32/(-1 + y) + 288/y + (32 - 4096*z)/(-1 + y)^3 - 
       (96*y)/(-1 + z)^4 + (32 - 32*y)/(-1 + z)^3 + 128/(-1 + z)^2 - 
       32/(y*(-1 + z)^2) + 96/(-1 + z) + 32/(y^2*(-1 + z)) - 
       32/(y*(-1 + z)) + 288/((-1 + y)*z^2) + (1152 + 160*y)/z^2 + 1120/z - 
       160/((-1 + y)*z) - 320/((-1 + y)*(-1 + y + z)^2) - 1024/(-1 + y + z) - 
       32/(y^2*(-1 + y + z)) + 320/(y*(-1 + y + z)) + 
       (-640 + 320*z)/(-1 + y + z)^2)*G[0, 0, z] + 
     (-1344/(-1 + y)^2 + 32/(-1 + y) + 288/y + (-32 - 2048*z)/(-1 + y)^3 + 
       (9600*y^2)/(-1 + z)^5 + (6528*y + 10176*y^2)/(-1 + z)^4 + 
       (1728 + 5440*y - 1536*y^2)/(-1 + z)^3 - 448/(y*(-1 + z)^2) + 
       (928 - 1184*y + 1696*y^2)/(-1 + z)^2 + 448/(y^2*(-1 + z)) - 
       320/(y*(-1 + z)) + (-384 + 1152*y - 1856*y^2)/(-1 + z) - 
       96/((-1 + y)*z^2) + (-96 - 96*y + 160*y^2)/z^2 - 256/((-1 + y)*z) - 
       288/(y*z) + (-32 - 1152*y + 1856*y^2)/z + 
       128/((-1 + y)*(-1 + y + z)^2) + (-288 - 288*z)/(-1 + y + z)^2 + 
       384/(-1 + y + z) + 96/((-1 + y)*(-1 + y + z)) - 
       448/(y^2*(-1 + y + z)) + 320/(y*(-1 + y + z)))*G[0, 1, z] + 
     (704/(-1 + y)^2 + 32/(-1 + y) + 288/y + (-320 - 288*y)/z^2 + 
       32/((-1 + y)*z^2) - 96/z + 160/((-1 + y)*z) - 96/(z*(-1 + y + z)^2) + 
       288/(y*(-1 + y + z)) - 96/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)) - 
       (9600*z^2)/(y + z)^5 + 448/(z*(y + z)^2) - 320/(z*(y + z)) + 
       (-32 + 2048*z)/(-1 + y)^3 + (-896 + 2880*z - 1856*z^2)/(-1 + y + z) + 
       (32 + 224*z - 160*z^2)/(-1 + y + z)^2 + (1440 - 2880*z + 1856*z^2)/
        (y + z) + (4896 - 3232*z + 2016*z^2)/(y + z)^2 + 
       (-4800 - 12608*z + 2176*z^2)/(y + z)^3 + (12672*z + 8640*z^2)/
        (y + z)^4)*G[1, 0, z] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
       32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
       288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
       352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
       (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
       96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
       (32 + 4096*z)/(-1 + y)^3)*G[1, 1, z]) + 
   Pi^2*(32/y - (96*y)/(-1 + z)^4 + (32 - 32*y)/(-1 + z)^3 + 128/(-1 + z)^2 - 
     32/(y*(-1 + z)^2) + 96/(-1 + z) + 32/(y^2*(-1 + z)) - 32/(y*(-1 + z)) - 
     32/(-1 + y + z) - 32/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)))*
    G[1, 2, z] + Pi^2*(-1184/(3*(-1 + y)^2) + 32/(3*(-1 + y)) - 144/y + 
     32/(3*(-1 + y)*z^2) - (16*(-1 + 12*y))/(3*z^2) + 112/(3*z) + 
     160/(3*(-1 + y)*z) + 352/(3*y*z) - 64/(z*(-1 + y + z)^2) - 
     16/(3*(-1 + y + z)) - 80/(3*y*(-1 + y + z)) - 64/(z^2*(-1 + y + z)) + 
     128/(z*(-1 + y + z)) - (16*(12 + 7*z))/(3*(-1 + y + z)^2) - 
     (16*(2 + 96*z))/(3*(-1 + y)^3))*G[1, 1 - z, y] + 
   (-5056/(3*(-1 + y)) - 5456/(9*y) - (16*(144 - 96*z))/(9*y^2) + 
     (8128*y^2)/(-1 + z)^4 - (16*(-2718*y - 2394*y^2))/(9*(-1 + z)^3) - 
     (16*(144 - 1467*y + 846*y^2))/(9*(-1 + z)^2) - 64/(y*(-1 + z)) - 
     (16*(333 + 927*y - 882*y^2))/(9*(-1 + z)) - (16*(18 + 522*y - 1584*y^2))/
      (9*z^3) + 15232/(9*(-1 + y)*z^2) - 208/(3*y*z^2) - 
     (16*(-1171 - 1921*y + 36*y^2))/(9*z^2) - 80/(3*(-1 + y)^2*z) - 
     1312/(3*(-1 + y)*z) + 1984/(3*y^2*z) - 4672/(9*y*z) - 
     (16*(-1061 - 927*y + 882*y^2))/(9*z) - 592/(9*(-1 + y)*(-1 + y + z)^2) - 
     544/(3*y*(-1 + y + z)^2) - (16*(305 - 176*z))/(9*(-1 + y + z)^2) - 
     592/(3*(-1 + y)^2*(-1 + y + z)) + 2048/(3*(-1 + y)*(-1 + y + z)) - 
     4672/(3*y*(-1 + y + z)) - (16*(-263 - 45*z))/(9*(-1 + y + z)) + 
     (544*z)/(y + z)^4 - 544/(y*(y + z)^2) - (16*(-351 - 189*z))/
      (9*(y + z)^2) - 576/(y^2*(y + z)) + 608/(y*(y + z)) - 
     (16*(594 + 45*z))/(9*(y + z)) - (16*(648 + 90*z))/(9*(y + z)^3) - 
     (16*(1536 + 576*z))/(9*(-1 + y)^2) - (16*(-624 + 864*z))/
      (9*(-1 + y)^3) + Pi^2*(-32/(3*(-1 + y)^2) + 32/(3*(-1 + y)) - 64/y - 
       (1600*y^2)/(-1 + z)^5 + (16*(-210*y - 318*y^2))/(3*(-1 + z)^4) + 
       (16*(-52 - 172*y + 48*y^2))/(3*(-1 + z)^3) + 64/(y*(-1 + z)^2) + 
       (16*(-21 + 37*y - 53*y^2))/(3*(-1 + z)^2) - 64/(y^2*(-1 + z)) + 
       128/(3*y*(-1 + z)) + (16*(17 - 36*y + 58*y^2))/(3*(-1 + z)) + 
       80/(3*(-1 + y)*z^2) + (16*(-7*y - 5*y^2))/(3*z^2) - 32/((-1 + y)*z) - 
       160/(3*y^2*z) + 64/(y*z) + (16*(-30 + 36*y - 58*y^2))/(3*z) + 
       160/(3*(-1 + y + z)^2) - 16/((-1 + y)*(-1 + y + z)^2) + 
       256/(3*(-1 + y)*(-1 + y + z)) + 64/(y^2*(-1 + y + z)) - 
       160/(3*y*(-1 + y + z)) + (512*z^2)/(y + z)^5 + 160/(3*y*(y + z)^2) + 
       (16*(-12 - 12*z))/(3*(y + z)^2) + 160/(3*y^2*(y + z)) - 
       32/(3*y*(y + z)) + (16*(44 - 8*z))/(3*(y + z)) + 
       (16*(-9 + 8*z))/(3*(-1 + y + z)) + (16*(64 + 18*z))/(3*(y + z)^3) + 
       (16*(-2 + 64*z))/(3*(-1 + y)^3) + (16*(-138*z - 36*z^2))/
        (3*(y + z)^4)))*G[1 - z, 0, y] + 
   Pi^2*(-512/(-1 + y)^2 - 352/(3*y) + (5824*y^2)/(-1 + z)^5 - 
     (16*(-753*y - 1074*y^2))/(3*(-1 + z)^4) - (16*(-195 - 645*y + 144*y^2))/
      (3*(-1 + z)^3) - 272/(y*(-1 + z)^2) - (16*(-111 + 119*y - 159*y^2))/
      (3*(-1 + z)^2) + 272/(y^2*(-1 + z)) - 368/(3*y*(-1 + z)) - 
     (16*(6 - 124*y + 174*y^2))/(3*(-1 + z)) - 160/(3*(-1 + y)*z^2) - 
     (16*(13 + 18*y - 15*y^2))/(3*z^2) + 416/(3*(-1 + y)*z) - 272/(y^2*z) + 
     400/(3*y*z) - (16*(-47 + 124*y - 174*y^2))/(3*z) - (1024*z)/(-1 + y)^3 + 
     160/(3*(-1 + y)*(-1 + y + z)^2) - 32/((-1 + y)*(-1 + y + z)) - 
     272/(y^2*(-1 + y + z)) + 16/(y*(-1 + y + z)) + (5824*z^2)/(y + z)^5 + 
     272/(y*(y + z)^2) + 272/(y^2*(y + z)) - 368/(3*y*(y + z)) - 
     (16*(-150 + 254*z - 174*z^2))/(3*(-1 + y + z)) - 
     (16*(-14 + 37*z - 15*z^2))/(3*(-1 + y + z)^2) - 
     (16*(81 - 254*z + 174*z^2))/(3*(y + z)) - (16*(428 - 279*z + 189*z^2))/
      (3*(y + z)^2) - (16*(-534 - 1207*z + 204*z^2))/(3*(y + z)^3) - 
     (16*(1431*z + 882*z^2))/(3*(y + z)^4))*G[1 - z, 1, y] + 
   ((8*(1464 - 1152*z))/(9*(-1 + y)) - (4640*y)/(-1 + z)^3 + 
     (8*(-1728 - 3762*y))/(9*(-1 + z)^2) - 848/(y*(-1 + z)) + 
     (8*(-648 + 1782*y))/(9*(-1 + z)) + (8*(1482 - 3060*y))/(9*z^2) - 
     288/((-1 + y)*z^2) - 112/(y*z^2) + (8*(-940 - 1782*y))/(9*z) + 
     168/((-1 + y)^2*z) - 944/(3*(-1 + y)*z) - 96/(y^3*z) + 464/(9*y^2*z) + 
     4384/(3*y*z) + 120/((-1 + y)*(-1 + y + z)^2) - 
     640/(3*y*(-1 + y + z)^2) - 168/((-1 + y)^2*(-1 + y + z)) + 
     752/(3*(-1 + y)*(-1 + y + z)) + 368/(3*y*(-1 + y + z)) + 
     (8*(375 - 1728*z))/(9*(-1 + y + z)) - (960*z)/(y + z)^5 + 
     96/(y*(y + z)^3) + 96/(y^2*(y + z)^2) - 8240/(9*y*(y + z)^2) + 
     96/(y^3*(y + z)) + 304/(9*y^2*(y + z)) + 15584/(9*y*(y + z)) + 
     (8*(49 + 84*z))/(9*(-1 + y + z)^2) + (8*(-288 + 192*z))/(9*y^2) + 
     (8*(-120 + 576*z))/(9*(-1 + y)^2) + (8*(864 + 789*z))/(9*(y + z)^4) + 
     (8*(-3328 + 1152*z))/(9*y) + (8*(-243 + 1728*z))/(9*(y + z)) + 
     (8*(-2092 + 1757*z))/(9*(y + z)^3) + (8*(-1369 + 1767*z))/
      (9*(y + z)^2) + Pi^2*(288/(-1 + y)^2 + 32/(3*(-1 + y)) + 32/y + 
       (16*(28 - 44*z))/(3*y^2) - (1600*y^2)/(-1 + z)^5 + 
       (16*(-210*y - 318*y^2))/(3*(-1 + z)^4) + (16*(-46 - 176*y + 48*y^2))/
        (3*(-1 + z)^3) + 48/(y*(-1 + z)^2) + (16*(-21 + 34*y - 53*y^2))/
        (3*(-1 + z)^2) - 48/(y^2*(-1 + z)) + 32/(y*(-1 + z)) + 
       (16*(12 - 34*y + 58*y^2))/(3*(-1 + z)) + (16*(5*y - 5*y^2))/(3*z^2) - 
       80/(3*(-1 + y)^2*z) - 640/(3*(-1 + y)*z) + 112/(3*y^2*z) - 96/(y*z) + 
       (16*(-34 + 34*y - 58*y^2))/(3*z) + 112/(3*(-1 + y)*(-1 + y + z)^2) + 
       (16*(5 - 2*z))/(3*(-1 + y + z)^2) + 80/(3*(-1 + y)^2*(-1 + y + z)) + 
       160/((-1 + y)*(-1 + y + z)) + 80/(3*y^2*(-1 + y + z)) + 
       32/(3*y*(-1 + y + z)) + (16*(3 - 6*z))/(3*(-1 + y + z)) + 
       (192*z)/(y + z)^4 + (16*(-50 - 10*z))/(3*(y + z)^3) - 
       272/(3*y*(y + z)^2) - 272/(3*y^2*(y + z)) + 224/(3*y*(y + z)) + 
       (16*(-22 + 6*z))/(3*(y + z)) + (16*(38 + 9*z))/(3*(y + z)^2) + 
       (16*(-2 + 96*z))/(3*(-1 + y)^3)))*G[1 - z, 1 - z, y] + 
   Pi^2*(32/(3*y) + 32/(3*z) + 32/(3*y^2*z) - 64/(3*y*z) + (32*z)/(y + z)^4 + 
     (32*(-4 - z))/(3*(y + z)^3) + 160/(3*(y + z)^2) - 32/(3*y*(y + z)^2) - 
     32/(y + z) - 32/(3*y^2*(y + z)) + 32/(3*y*(y + z)))*G[-z, -1 - z, y] + 
   (11072/(3*(-1 + y)) + 8288/(9*y) - (8*(1560 - 1296*z))/(9*(-1 + y)^2) - 
     (8*(9144*y + 9144*y^2))/(9*(-1 + z)^4) - (8*(972 + 14904*y + 4788*y^2))/
      (9*(-1 + z)^3) - 1712/(y*(-1 + z)^2) - (8*(2502 + 2700*y - 1692*y^2))/
      (9*(-1 + z)^2) + 2352/(y^2*(-1 + z)) + 368/(y*(-1 + z)) - 
     (8*(-1224 - 1062*y + 1764*y^2))/(9*(-1 + z)) - 
     (8*(-36 - 1044*y + 3168*y^2))/(9*z^3) + 64/((-1 + y)^2*z^2) + 
     1712/(9*(-1 + y)*z^2) - 704/(3*y*z^2) - (8*(-3454 + 2816*y - 72*y^2))/
      (9*z^2) - 128/((-1 + y)^3*z) - 784/(3*(-1 + y)^2*z) - 
     1744/(9*(-1 + y)*z) - 4400/(9*y^2*z) + 5696/(9*y*z) - 
     (8*(1156 + 1062*y - 1764*y^2))/(9*z) - (8*(128 - 128*z))/
      (9*(-1 + y + z)^3) + 64/((-1 + y)^2*(-1 + y + z)^2) - 
     1424/(9*(-1 + y)*(-1 + y + z)^2) + 4880/(9*y*(-1 + y + z)^2) + 
     128/((-1 + y)^3*(-1 + y + z)) + 80/(3*(-1 + y)^2*(-1 + y + z)) + 
     22528/(9*(-1 + y)*(-1 + y + z)) - 2096/(y^2*(-1 + y + z)) + 
     15472/(9*y*(-1 + y + z)) - (8*(1378 - 2187*z))/(9*(-1 + y + z)) - 
     (736*z)/(y + z)^4 + 18896/(9*y*(y + z)^2) + 2864/(9*y^2*(y + z)) - 
     27680/(9*y*(y + z)) - (8*(168 + 192*z))/(9*y^2) - 
     (8*(-72 + 607*z))/(9*(-1 + y + z)^2) - (8*(206 + 1863*z))/
      (9*(y + z)^2) - (8*(-564 + 2187*z))/(9*(y + z)) - 
     (8*(2592 + 2592*z))/(9*(-1 + y)^3) - (8*(-3628 + 2594*z))/
      (9*(y + z)^3) + Pi^2*(176/(3*y) + (16*(-10 + 3*y))/(3*z^2) - 
       400/(3*z) + 16/(3*y^2*z) - 16/(y*z) + 80/(3*z*(-1 + y + z)^2) + 
       64/(3*y^2*(-1 + y + z)) - 128/(3*y*(-1 + y + z)) + 
       16/(3*z^2*(-1 + y + z)) - (3200*z^2)/(y + z)^5 + 48/(y*(y + z)^2) + 
       48/(y^2*(y + z)) - 160/(3*y*(y + z)) + (16*(-28 + 44*z))/(3*y^2) + 
       (16*(-93 + 186*z - 116*z^2))/(3*(-1 + y + z)) + 
       (16*(-16 + 28*z - 10*z^2))/(3*(-1 + y + z)^2) + 
       (16*(124 - 186*z + 116*z^2))/(3*(y + z)) + 
       (16*(228 - 219*z + 126*z^2))/(3*(y + z)^2) + 
       (16*(-194 - 764*z + 136*z^2))/(3*(y + z)^3) + (16*(726*z + 540*z^2))/
        (3*(y + z)^4)))*G[-z, 1 - z, y] + 
   Lx^2*(-64/(-1 + y)^2 + 992/(3*(-1 + y)) + 1040/y - (144*y)/(-1 + z)^3 - 
     (4*(-456 - 345*y))/(9*(-1 + z)^2) - (4*(-705 - 42*y))/(9*(-1 + z)) - 
     392/(3*y*(-1 + z)) - (4*(-2629 - 847*y))/(9*z^2) + 
     7172/(9*(-1 + y)*z^2) - 128/(3*y*z^2) - 552/((-1 + y)^2*z) + 
     2120/(3*(-1 + y)*z) - 6128/(9*y*z) - (4*(-6125 + 42*y))/(9*z) - 
     2204/(9*(-1 + y)*(-1 + y + z)^2) - 128/(3*y*(-1 + y + z)^2) - 
     (4*(-1144 - 217*z))/(9*(-1 + y + z)^2) + 552/((-1 + y)^2*(-1 + y + z)) - 
     2120/(3*(-1 + y)*(-1 + y + z)) + 6128/(9*y*(-1 + y + z)) - 
     (4*(6588 - 102*z))/(9*(-1 + y + z)) - (144*z)/(y + z)^3 + 
     392/(3*y*(y + z)) - (4*(180 + 102*z))/(9*(y + z)) - 
     (4*(-780 + 417*z))/(9*(y + z)^2) + 
     Pi^2*(32/(3*(-1 + y)^3) - 320/(3*(-1 + y)^2) - 32/(3*(-1 + y)) - 
       136/(3*y) - (88*y)/(-1 + z)^4 + (8*(15 - 10*y))/(3*(-1 + z)^3) + 
       (8*(37 - 7*y))/(3*(-1 + z)^2) - 40/(y*(-1 + z)^2) + 
       40/(y^2*(-1 + z)) - 104/(3*y*(-1 + z)) + (8*(20 + 8*y))/(3*(-1 + z)) + 
       232/(3*(-1 + y)*z^2) + (8*(40 + 16*y))/(3*z^2) + 
       (8*(11 - 8*y))/(3*z) - 40/(3*(-1 + y)^2*z) - 208/(3*(-1 + y)*z) + 
       64/(3*y*z) - 224/(3*(-1 + y)*(-1 + y + z)^2) - 88/(-1 + y + z) + 
       40/(3*(-1 + y)^2*(-1 + y + z)) + 208/(3*(-1 + y)*(-1 + y + z)) - 
       40/(y^2*(-1 + y + z)) + 32/(3*y*(-1 + y + z)) + 
       (8*(4 + 12*z))/(3*(-1 + y + z)^2)) + 
     G[0, y]*(128/(-1 + y)^3 - 2720/(3*(-1 + y)^2) - 624/(-1 + y) - 112/y - 
       (240*y)/(-1 + z)^3 + (8*(30 + 15*y))/(3*(-1 + z)^2) + 
       (8*(105 - 15*y))/(3*(-1 + z)) - 80/(y*(-1 + z)) + 
       (8*(113 - 32*y))/(3*z^2) + 1144/(3*(-1 + y)*z^2) - 80/(y*z^2) - 
       272/((-1 + y)^2*z) - 1480/((-1 + y)*z) + 488/(3*y*z) + 
       (8*(-97 + 15*y))/(3*z) - 136/(3*(-1 + y)*(-1 + y + z)^2) - 
       80/(y*(-1 + y + z)^2) + 272/((-1 + y)^2*(-1 + y + z)) + 
       1480/((-1 + y)*(-1 + y + z)) - 488/(3*y*(-1 + y + z)) - 
       (240*z)/(y + z)^3 + (8*(120 - 15*z))/(3*(y + z)^2) + 80/(y*(y + z)) + 
       (8*(-90 - 15*z))/(3*(y + z)) + (8*(18 + 15*z))/(3*(-1 + y + z)) + 
       (8*(-79 + 76*z))/(3*(-1 + y + z)^2) + 
       (-960/(-1 + y)^2 - 128/y + (240*y)/(-1 + z)^4 + 
         (-80 + 80*y)/(-1 + z)^3 - 320/(-1 + z)^2 + 80/(y*(-1 + z)^2) - 
         208/(-1 + z) - 80/(y^2*(-1 + z)) + 80/(y*(-1 + z)) + 
         (64 - 16*y)/z^2 - 32/((-1 + y)*z^2) + 80/z - (1536*z)/(-1 + y)^3 + 
         32/((-1 + y)*(-1 + y + z)^2) + (64 - 32*z)/(-1 + y + z)^2 + 
         96/(-1 + y + z) + 80/(y^2*(-1 + y + z)) - 208/(y*(-1 + y + z)))*
        G[0, z] + (576/(-1 + y)^2 - 128/y + (-32 - 32*y)/z^2 - 64/z + 
         128/(y*z) + (1536*z)/(-1 + y)^3 + (112 - 16*z)/(-1 + y + z)^2 - 
         32/(z*(-1 + y + z)^2) - 64/(-1 + y + z) - 32/(z^2*(-1 + y + z)) - 
         (240*z)/(y + z)^4 - 400/(y + z)^2 - 80/(z*(y + z)^2) + 208/(y + z) + 
         80/(z*(y + z)) + (320 + 80*z)/(y + z)^3)*G[1, z]) + 
     ((8*(-27 - 288*z))/(3*y) + (8*(16 - 32*z))/(3*y^2) + 
       (288*y)/(-1 + z)^3 + (8*(-60 - 6*y))/(3*(-1 + z)^2) + 
       160/(y*(-1 + z)) + (8*(-90 + 12*y))/(3*(-1 + z)) + 
       (8*(-72 - 9*y))/(3*z^2) - 192/((-1 + y)*z^2) - 48/(y*z^2) + 
       (8*(78 - 12*y))/(3*z) + 112/((-1 + y)^2*z) + 432/((-1 + y)*z) + 
       184/(3*y^2*z) - 536/(3*y*z) - (1536*z)/(-1 + y)^2 + 
       80/((-1 + y)*(-1 + y + z)^2) - 128/(y*(-1 + y + z)^2) - 
       112/((-1 + y)^2*(-1 + y + z)) - 432/((-1 + y)*(-1 + y + z)) - 
       352/(y*(-1 + y + z)) + (8*(66 - 21*z))/(3*(-1 + y + z)) + 
       (384*z)/(y + z)^4 + (8*(-158 - 32*z))/(3*(y + z)^3) - 
       328/(3*y*(y + z)^2) - 184/(3*y^2*(y + z)) + 1024/(3*y*(y + z)) + 
       (8*(126 + 21*z))/(3*(y + z)) + (8*(-77 + 72*z))/(3*(-1 + y + z)^2) + 
       (8*(91 + 102*z))/(3*(y + z)^2) + (8*(-216 + 288*z))/(3*(-1 + y)))*
      G[1 - z, y] + G[0, z]*((8*(360 - 288*z))/(3*(-1 + y)) - 
       (384*y)/(-1 + z)^4 + (8*(14 - 68*y))/(3*(-1 + z)^3) + 
       (8*(65 - 108*y))/(3*(-1 + z)^2) - 328/(3*y*(-1 + z)^2) + 
       184/(3*y^2*(-1 + z)) - 1024/(3*y*(-1 + z)) + (8*(-156 + 9*y))/
        (3*(-1 + z)) + (8*(-29 - 72*y))/(3*z^2) + 80/((-1 + y)*z^2) - 
       128/(y*z^2) + (8*(-105 - 9*y))/(3*z) + 112/((-1 + y)^2*z) + 
       432/((-1 + y)*z) + 352/(y*z) + (1536*z)/(-1 + y)^2 - 
       192/((-1 + y)*(-1 + y + z)^2) - 48/(y*(-1 + y + z)^2) - 
       112/((-1 + y)^2*(-1 + y + z)) - 432/((-1 + y)*(-1 + y + z)) - 
       184/(3*y^2*(-1 + y + z)) + 536/(3*y*(-1 + y + z)) + 
       (8*(-123 - 60*z))/(3*(-1 + y + z)) + (288*z)/(y + z)^3 - 
       160/(y*(y + z)) + (8*(-16 + 32*z))/(3*y^2) + (8*(-105 + 33*z))/
        (3*(-1 + y + z)^2) + (8*(-168 + 54*z))/(3*(y + z)^2) + 
       (8*(12 + 60*z))/(3*(y + z)) + (8*(-283 + 288*z))/(3*y) + 
       (192/y^2 + 320/y - (288*y)/(-1 + z)^4 + (160 - 128*y)/(-1 + z)^3 + 
         320/(-1 + z)^2 - 160/(y*(-1 + z)^2) + 160/(y^2*(-1 + z)) - 
         128/(y*(-1 + z)) + (96 + 64*y)/(-1 + z) + (16*y)/z^2 + 
         (240 - 64*y)/z + 64/(y^2*z) - 128/(y*z) + (16 - 16*z)/
          (-1 + y + z)^2 - 16/(z*(-1 + y + z)^2) - 64/(y^2*(-1 + y + z)) + 
         128/(y*(-1 + y + z)) + (-160 - 64*z)/(-1 + y + z) + 
         16/(z^2*(-1 + y + z)) + (288*z)/(y + z)^4 - 448/(y + z)^3 - 
         160/(y*(y + z)^2) - 160/(y^2*(y + z)) + 128/(y*(y + z)) + 
         (-160 + 64*z)/(y + z) + (256 + 64*z)/(y + z)^2)*G[1 - z, y]) + 
     G[1, z]*((8*(-27 - 288*z))/(3*y) + (8*(16 - 32*z))/(3*y^2) + 
       (288*y)/(-1 + z)^3 + (8*(-60 - 6*y))/(3*(-1 + z)^2) + 
       160/(y*(-1 + z)) + (8*(-90 + 12*y))/(3*(-1 + z)) + 
       (8*(-72 - 9*y))/(3*z^2) - 192/((-1 + y)*z^2) - 48/(y*z^2) + 
       (8*(78 - 12*y))/(3*z) + 112/((-1 + y)^2*z) + 432/((-1 + y)*z) + 
       184/(3*y^2*z) - 536/(3*y*z) - (1536*z)/(-1 + y)^2 + 
       80/((-1 + y)*(-1 + y + z)^2) - 128/(y*(-1 + y + z)^2) - 
       112/((-1 + y)^2*(-1 + y + z)) - 432/((-1 + y)*(-1 + y + z)) - 
       352/(y*(-1 + y + z)) + (8*(66 - 21*z))/(3*(-1 + y + z)) + 
       (384*z)/(y + z)^4 + (8*(-158 - 32*z))/(3*(y + z)^3) - 
       328/(3*y*(y + z)^2) - 184/(3*y^2*(y + z)) + 1024/(3*y*(y + z)) + 
       (8*(126 + 21*z))/(3*(y + z)) + (8*(-77 + 72*z))/(3*(-1 + y + z)^2) + 
       (8*(91 + 102*z))/(3*(y + z)^2) + (8*(-216 + 288*z))/(3*(-1 + y)) + 
       (208/y + (-64 + 16*y)/z^2 + 304/z + 128/(y^2*z) - 336/(y*z) + 
         (144 - 16*z)/(-1 + y + z)^2 - 16/(z*(-1 + y + z)^2) - 
         208/(-1 + y + z) + 16/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
         (-512 - 32*z)/(y + z)^3 - 128/(y*(y + z)^2) + 
         (608 - 64*z)/(y + z)^2 - 384/(y + z) - 128/(y^2*(y + z)) + 
         128/(y*(y + z)))*G[1 - z, y] + (-192/y^2 - 304/y - 16/z^2 - 304/z - 
         144/(y^2*z) + 192/(y*z) + 16/(z*(-1 + y + z)^2) - 
         96/(y^2*(-1 + y + z)) - (528*z)/(y + z)^4 + 240/(y*(y + z)^2) + 
         (-560 - 176*z)/(y + z)^2 + 240/(y^2*(y + z)) - 208/(y*(y + z)) + 
         (496 - 128*z)/(y + z) + (-16 + 32*z)/(-1 + y + z)^2 + 
         (768 + 32*z)/(y + z)^3 + (-16 + 128*z)/(-1 + y + z))*G[-z, y]) + 
     (-32/(-1 + y)^3 + 32/(-1 + y)^2 + 32/(-1 + y) - 160/y + 
       32/((-1 + y)*z^2) + (192 + 80*y)/z^2 + 64/z + 80/(y*z) + 
       144/(z*(-1 + y + z)^2) - 144/(-1 + y + z) - 80/(y*(-1 + y + z)) + 
       144/(z^2*(-1 + y + z)) + 80/(z*(-1 + y + z)) + 
       (-48 + 80*z)/(-1 + y + z)^2)*G[0, 0, y] + 
     (208/y - (384*y)/(-1 + z)^4 + (128 - 32*y)/(-1 + z)^3 - 
       128/(y*(-1 + z)^2) + (576 + 64*y)/(-1 + z)^2 + 448/(-1 + z) + 
       128/(y^2*(-1 + z)) - 128/(y*(-1 + z)) + (128 + 16*y)/z^2 + 224/z + 
       (-48 - 16*z)/(-1 + y + z)^2 - 16/(z*(-1 + y + z)^2) - 
       288/(-1 + y + z) - 128/(y^2*(-1 + y + z)) + 336/(y*(-1 + y + z)) + 
       16/(z^2*(-1 + y + z)))*G[0, 0, z] + 
     (16/y - (288*y)/(-1 + z)^4 + (160 - 128*y)/(-1 + z)^3 + 320/(-1 + z)^2 - 
       160/(y*(-1 + z)^2) + 160/(y^2*(-1 + z)) - 128/(y*(-1 + z)) + 
       (96 + 64*y)/(-1 + z) + (-16 + 16*y)/z^2 + (-64 - 64*y)/z - 
       80/(y^2*z) + 64/(y*z) + (16*z)/(-1 + y + z)^2 - 
       160/(y^2*(-1 + y + z)) + 128/(y*(-1 + y + z)) + 
       16/(z^2*(-1 + y + z)) - (240*z)/(y + z)^4 + 80/(y*(y + z)^2) + 
       (-304 - 112*z)/(y + z)^2 + 80/(y^2*(y + z)) - 80/(y*(y + z)) + 
       (336 - 64*z)/(y + z) + (320 + 32*z)/(y + z)^3 + 
       (-176 + 64*z)/(-1 + y + z))*G[0, 1, z] + 
     (576/(-1 + y)^2 - 128/y + (-32 - 32*y)/z^2 - 64/z + 128/(y*z) + 
       (1536*z)/(-1 + y)^3 + (112 - 16*z)/(-1 + y + z)^2 - 
       32/(z*(-1 + y + z)^2) - 64/(-1 + y + z) - 32/(z^2*(-1 + y + z)) - 
       (240*z)/(y + z)^4 - 400/(y + z)^2 - 80/(z*(y + z)^2) + 208/(y + z) + 
       80/(z*(y + z)) + (320 + 80*z)/(y + z)^3)*G[0, 1 - z, y] + 
     (-64/(-1 + y)^3 + 640/(-1 + y)^2 + 64/(-1 + y) - 32/y + 
       64/((-1 + y)*z^2) + (-144 + 48*y)/z^2 - 256/z + 16/(y*z) + 
       32/(z*(-1 + y + z)^2) + 208/(-1 + y + z) - 16/(y*(-1 + y + z)) + 
       32/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) + 
       (-288 + 48*z)/(-1 + y + z)^2)*G[1, 0, y] + 
     (16/y + (240*y)/(-1 + z)^4 + (-80 + 32*y)/(-1 + z)^3 + 
       80/(y*(-1 + z)^2) + (-272 + 112*y)/(-1 + z)^2 + 
       (-224 - 64*y)/(-1 + z) - 80/(y^2*(-1 + z)) + 80/(y*(-1 + z)) + 
       (48 + 16*y)/z^2 + 160/(y^2*z) - 128/(y*z) + (96 + 64*y)/z + 
       (-64 - 16*z)/(-1 + y + z)^2 - 16/(z*(-1 + y + z)^2) + 
       80/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) + 
       (144 - 64*z)/(-1 + y + z) + (288*z)/(y + z)^4 - 448/(y + z)^3 - 
       160/(y*(y + z)^2) - 160/(y^2*(y + z)) + 128/(y*(y + z)) + 
       (-160 + 64*z)/(y + z) + (256 + 64*z)/(y + z)^2)*G[1, 0, z] + 
     (208/y + (-64 + 16*y)/z^2 + 304/z + 128/(y^2*z) - 336/(y*z) + 
       (144 - 16*z)/(-1 + y + z)^2 - 16/(z*(-1 + y + z)^2) - 
       208/(-1 + y + z) + 16/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 32*z)/(y + z)^3 - 128/(y*(y + z)^2) + (608 - 64*z)/(y + z)^2 - 
       384/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*G[1, 1, z] + 
     (576/(-1 + y)^2 - 128/y + (-32 - 32*y)/z^2 - 64/z + 128/(y*z) + 
       (1536*z)/(-1 + y)^3 + (112 - 16*z)/(-1 + y + z)^2 - 
       32/(z*(-1 + y + z)^2) - 64/(-1 + y + z) - 32/(z^2*(-1 + y + z)) - 
       (240*z)/(y + z)^4 - 400/(y + z)^2 - 80/(z*(y + z)^2) + 208/(y + z) + 
       80/(z*(y + z)) + (320 + 80*z)/(y + z)^3)*G[1 - z, 0, y] + 
     (208/y + (-64 + 16*y)/z^2 + 304/z + 128/(y^2*z) - 336/(y*z) + 
       (144 - 16*z)/(-1 + y + z)^2 - 16/(z*(-1 + y + z)^2) - 
       208/(-1 + y + z) + 16/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 32*z)/(y + z)^3 - 128/(y*(y + z)^2) + (608 - 64*z)/(y + z)^2 - 
       384/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
      G[1 - z, 1 - z, y] + (-192/y^2 - 304/y - 16/z^2 - 304/z - 144/(y^2*z) + 
       192/(y*z) + 16/(z*(-1 + y + z)^2) - 96/(y^2*(-1 + y + z)) - 
       (528*z)/(y + z)^4 + 240/(y*(y + z)^2) + (-560 - 176*z)/(y + z)^2 + 
       240/(y^2*(y + z)) - 208/(y*(y + z)) + (496 - 128*z)/(y + z) + 
       (-16 + 32*z)/(-1 + y + z)^2 + (768 + 32*z)/(y + z)^3 + 
       (-16 + 128*z)/(-1 + y + z))*G[-z, 1 - z, y]) + 
   G[0, 0, z]*((8*(-1984 - 1152*z))/(9*y) + (8*(264 - 576*z))/
      (9*(-1 + y)^2) + (8*(-96 - 192*z))/(9*y^2) - (960*y)/(-1 + z)^5 + 
     (8*(-216 - 1653*y))/(9*(-1 + z)^4) - 96/(y*(-1 + z)^3) + 
     (8*(1087 + 1121*y))/(9*(-1 + z)^3) + (8*(706 - 777*y))/(9*(-1 + z)^2) + 
     96/(y^2*(-1 + z)^2) - 8240/(9*y*(-1 + z)^2) - 96/(y^3*(-1 + z)) - 
     304/(9*y^2*(-1 + z)) - 17984/(9*y*(-1 + z)) + 
     (8*(-1488 + 732*y))/(9*(-1 + z)) + (8*(61 - 84*y))/(9*z^2) + 
     120/((-1 + y)*z^2) - 640/(3*y*z^2) + (8*(1581 - 732*y))/(9*z) + 
     168/((-1 + y)^2*z) + 2480/(3*(-1 + y)*z) - 368/(3*y*z) - 
     288/((-1 + y)*(-1 + y + z)^2) - 112/(y*(-1 + y + z)^2) - 
     168/((-1 + y)^2*(-1 + y + z)) - 2288/(3*(-1 + y)*(-1 + y + z)) + 
     96/(y^3*(-1 + y + z)) - 464/(9*y^2*(-1 + y + z)) - 
     1024/(y*(-1 + y + z)) + (8*(886 - 1422*z))/(9*(-1 + y + z)) - 
     (4640*z)/(y + z)^3 + 848/(y*(y + z)) + (8*(606 + 972*z))/
      (9*(-1 + y + z)^2) + (8*(888 + 1152*z))/(9*(-1 + y)) + 
     (8*(-1818 + 1422*z))/(9*(y + z)) + (8*(3492 + 2538*z))/(9*(y + z)^2) + 
     Pi^2*(-448/(-1 + y)^2 + 64/(3*y) - (160*y)/(-1 + z)^6 - 
       (16*(6 + 30*y))/(3*(-1 + z)^5) - (16*(9 - 9*y))/(3*(-1 + z)^4) - 
       16/(y*(-1 + z)^4) - (16*(24 - 5*y))/(3*(-1 + z)^3) + 
       16/(y^2*(-1 + z)^3) - 16/(3*y*(-1 + z)^3) - 16/(y^3*(-1 + z)^2) + 
       16/(3*y^2*(-1 + z)^2) + 224/(3*y*(-1 + z)^2) - 
       (16*(38 + 14*y))/(3*(-1 + z)^2) - (16*(10 - 2*y))/(3*(-1 + z)) + 
       16/(y^4*(-1 + z)) - 16/(3*y^3*(-1 + z)) - 224/(3*y^2*(-1 + z)) + 
       176/(3*y*(-1 + z)) - (16*(-10 - 6*y))/(3*z^2) + 112/(3*(-1 + y)*z^2) - 
       80/(3*(-1 + y)^2*z) - 256/(3*(-1 + y)*z) - (16*(1 + 2*y))/(3*z) - 
       (2048*z)/(3*(-1 + y)^3) - 32/(3*(-1 + y)*(-1 + y + z)^2) - 
       (16*(7 - 7*z))/(3*(-1 + y + z)^2) - 80/(3*(-1 + y + z)) + 
       80/(3*(-1 + y)^2*(-1 + y + z)) + 256/(3*(-1 + y)*(-1 + y + z)) - 
       16/(y^4*(-1 + y + z)) + 16/(3*y^3*(-1 + y + z)) + 
       224/(3*y^2*(-1 + y + z)) - 112/(3*y*(-1 + y + z))) + 
     (-128/(-1 + y)^2 - 192/y + (896 - 1408*z)/y^2 + (864*y)/(-1 + z)^4 + 
       (-480 + 448*y)/(-1 + z)^3 + 480/(y*(-1 + z)^2) + 
       (-896 + 64*y)/(-1 + z)^2 + (-224 - 192*y)/(-1 + z) - 
       480/(y^2*(-1 + z)) + 384/(y*(-1 + z)) + 192/((-1 + y)*z^2) + 
       (192 + 128*y)/z^2 - 160/(y^2*z) + 128/(y*z) + (64 + 192*y)/z - 
       192/((-1 + y)*(-1 + y + z)^2) + 352/(y^2*(-1 + y + z)) - 
       128/(y*(-1 + y + z)) + (-544 - 64*z)/(-1 + y + z) + 
       (192*z)/(y + z)^4 + (-448 - 64*z)/(y + z)^3 - 160/(y*(y + z)^2) - 
       160/(y^2*(y + z)) + 128/(y*(y + z)) + (-160 + 64*z)/(y + z) + 
       (256 + 160*z)/(y + z)^2 + (-256 + 256*z)/(-1 + y + z)^2)*
      G[0, 1 - z, y] + (2112/(-1 + y)^2 - 64/(-1 + y) - 416/y + 
       (-704 - 96*y)/z^2 - 64/((-1 + y)*z^2) - 736/z - 320/((-1 + y)*z) + 
       (384 - 192*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
       960/(-1 + y + z) - 416/(y*(-1 + y + z)) - 128/(z^2*(-1 + y + z)) + 
       256/(z*(-1 + y + z)) + (64 + 3072*z)/(-1 + y)^3)*G[1, 0, y] + 
     (448/(-1 + y)^2 + 64/(-1 + y) + 320/y - (96*y)/(-1 + z)^4 + 
       (32 - 32*y)/(-1 + z)^3 + 128/(-1 + z)^2 - 32/(y*(-1 + z)^2) + 
       64/(-1 + z) + 32/(y^2*(-1 + z)) - 32/(y*(-1 + z)) + 
       224/((-1 + y)*z^2) + (352 + 64*y)/z^2 + 256/z + 576/((-1 + y)*z) + 
       448/(y^2*z) - 320/(y*z) - 160/((-1 + y)*(-1 + y + z)^2) - 
       256/((-1 + y)*(-1 + y + z)) - 32/(y^2*(-1 + y + z)) + 
       352/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 448/(y*(y + z)^2) - 
       448/(y^2*(y + z)) + 320/(y*(y + z)) + (-64 + 1024*z)/(-1 + y)^3 + 
       (-2240 + 2880*z - 1856*z^2)/(-1 + y + z) + (-480 + 480*z - 160*z^2)/
        (-1 + y + z)^2 + (1440 - 2880*z + 1856*z^2)/(y + z) + 
       (4896 - 3232*z + 2016*z^2)/(y + z)^2 + (-4800 - 12608*z + 2176*z^2)/
        (y + z)^3 + (12672*z + 8640*z^2)/(y + z)^4)*G[1 - z, 0, y] + 
     ((-96*y)/(-1 + z)^4 - 96/(-1 + z)^3 + (32*y)/(-1 + z)^2 + 32/(-1 + z) + 
       (128 + 32*y)/z^2 + (160 - 32*z)/(-1 + y + z)^2 - 
       32/(z*(-1 + y + z)^2) + 32/(-1 + y + z) + 32/(z^2*(-1 + y + z)) + 
       (96*z)/(y + z)^4 - (32*z)/(y + z)^2)*G[1 - z, 1 - z, y] + 
     (192/y + 160/(y^2*z) - 128/(y*z) - 128/(-1 + y + z)^2 + 
       128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
       32/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 + 160/(y*(y + z)^2) + 
       (-256 - 160*z)/(y + z)^2 + 160/(y^2*(y + z)) - 128/(y*(y + z)) + 
       (160 - 64*z)/(y + z) + (384 + 64*z)/(-1 + y + z) + 
       (448 + 64*z)/(y + z)^3 + (-896 + 1408*z)/y^2)*G[-z, 1 - z, y]) + 
   G[0, 1, z]*(-2304/(-1 + y)^3 + 7040/(3*(-1 + y)) + 19232/(9*y) - 
     (8*(264 - 1728*z))/(9*(-1 + y)^2) - (8*(9360*y + 9144*y^2))/
      (9*(-1 + z)^4) - (8*(-540 + 14796*y + 4788*y^2))/(9*(-1 + z)^3) - 
     2256/(y*(-1 + z)^2) - (8*(1224 + 2718*y - 1692*y^2))/(9*(-1 + z)^2) + 
     1968/(y^2*(-1 + z)) - 784/(y*(-1 + z)) - (8*(-1386 - 1224*y + 1764*y^2))/
      (9*(-1 + z)) - (8*(-36 - 1044*y + 3168*y^2))/(9*z^3) + 
     64/((-1 + y)^2*z^2) + 848/(9*(-1 + y)*z^2) - 944/(3*y*z^2) - 
     (8*(-3130 + 2780*y - 72*y^2))/(9*z^2) - 128/((-1 + y)^3*z) - 
     208/(3*(-1 + y)^2*z) + 1136/(9*(-1 + y)*z) - 5552/(9*y^2*z) + 
     7136/(9*y*z) - (8*(994 + 1224*y - 1764*y^2))/(9*z) - 
     (8*(128 - 128*z))/(9*(-1 + y + z)^3) + 64/((-1 + y)^2*(-1 + y + z)^2) - 
     2288/(9*(-1 + y)*(-1 + y + z)^2) + 4160/(9*y*(-1 + y + z)^2) + 
     128/((-1 + y)^3*(-1 + y + z)) - 496/(3*(-1 + y)^2*(-1 + y + z)) + 
     19648/(9*(-1 + y)*(-1 + y + z)) - 1968/(y^2*(-1 + y + z)) + 
     14608/(9*y*(-1 + y + z)) - (8*(1558 - 2061*z))/(9*(-1 + y + z)) - 
     (544*z)/(y + z)^4 + 14000/(9*y*(y + z)^2) + 6320/(9*y^2*(y + z)) - 
     17888/(9*y*(y + z)) - (8*(96 + 192*z))/(9*y^2) - 
     (8*(252 + 499*z))/(9*(-1 + y + z)^2) - (8*(-496 + 1737*z))/
      (9*(y + z)^2) - (8*(768 + 2061*z))/(9*(y + z)) - 
     (8*(-1900 + 2486*z))/(9*(y + z)^3) + 
     Pi^2*(-544/(3*(-1 + y)^2) + 16/(3*(-1 + y)) + 448/(3*y) + 
       (5824*y^2)/(-1 + z)^5 - (16*(-726*y - 1074*y^2))/(3*(-1 + z)^4) - 
       (16*(-204 - 627*y + 144*y^2))/(3*(-1 + z)^3) - 336/(y*(-1 + z)^2) - 
       (16*(-137 + 120*y - 159*y^2))/(3*(-1 + z)^2) + 336/(y^2*(-1 + z)) - 
       176/(y*(-1 + z)) - (16*(-10 - 128*y + 174*y^2))/(3*(-1 + z)) + 
       48/((-1 + y)*z^2) - (16*(-7 - 10*y - 15*y^2))/(3*z^2) + 
       16/(3*(-1 + y)^2*z) + 112/(3*(-1 + y)*z) + 48/(y^2*z) - 352/(3*y*z) - 
       (16*(-28 + 128*y - 174*y^2))/(3*z) - 48/((-1 + y)*(-1 + y + z)^2) - 
       16/(3*(-1 + y)^2*(-1 + y + z)) + 96/((-1 + y)*(-1 + y + z)) - 
       336/(y^2*(-1 + y + z)) + 192/(y*(-1 + y + z)) - (3712*z^2)/(y + z)^5 - 
       48/(y*(y + z)^2) - 48/(y^2*(y + z)) - 16/(y*(y + z)) - 
       (16*(1 + 96*z))/(3*(-1 + y)^3) - (16*(-867*z - 576*z^2))/
        (3*(y + z)^4) - (16*(272 + 777*z - 136*z^2))/(3*(y + z)^3) - 
       (16*(-229 + 198*z - 126*z^2))/(3*(y + z)^2) - 
       (16*(-85 + 172*z - 116*z^2))/(3*(y + z)) - (16*(10 - 31*z + 10*z^2))/
        (3*(-1 + y + z)^2) - (16*(91 - 172*z + 116*z^2))/(3*(-1 + y + z))) + 
     (-960/(-1 + y)^2 + 64/(-1 + y) + 832/y + (-64 - 2048*z)/(-1 + y)^3 + 
       (9600*y^2)/(-1 + z)^5 + (7296*y + 10176*y^2)/(-1 + z)^4 + 
       (1152 + 5888*y - 1536*y^2)/(-1 + z)^3 + 32/(y*(-1 + z)^2) + 
       (32 - 1088*y + 1696*y^2)/(-1 + z)^2 - 32/(y^2*(-1 + z)) + 
       64/(y*(-1 + z)) + (-576 + 960*y - 1856*y^2)/(-1 + z) + 
       96/((-1 + y)*z^2) + (128*y + 160*y^2)/z^2 + 32/((-1 + y)^2*z) - 
       512/((-1 + y)*z) + 224/(y^2*z) - 352/(y*z) + (800 - 960*y + 1856*y^2)/
        z - 64/((-1 + y)*(-1 + y + z)^2) + 1120/(-1 + y + z) - 
       32/((-1 + y)^2*(-1 + y + z)) + 192/((-1 + y)*(-1 + y + z)) + 
       352/(y^2*(-1 + y + z)) - 320/(y*(-1 + y + z)) + (288*z)/(y + z)^4 + 
       (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 - 96/(y*(y + z)^2) - 
       352/(y + z) - 96/(y^2*(y + z)) + 96/(y*(y + z)) + (-512 + 1408*z)/y^2)*
      G[0, 1 - z, y] + (-832/(-1 + y)^2 - 96/(-1 + y) - 384/y^2 - 320/y + 
       (96 - 2048*z)/(-1 + y)^3 + (15744*y^2)/(-1 + z)^5 + 
       (10272*y + 14016*y^2)/(-1 + z)^4 + (3232 + 9344*y - 1536*y^2)/
        (-1 + z)^3 - 1184/(y*(-1 + z)^2) + (2464 - 1504*y + 1696*y^2)/
        (-1 + z)^2 + 1184/(y^2*(-1 + z)) - 448/(y*(-1 + z)) + 
       (736 + 1856*y - 1856*y^2)/(-1 + z) - 320/((-1 + y)*z^2) + 
       (-384 - 384*y + 160*y^2)/z^2 + 32/((-1 + y)^2*z) - 512/((-1 + y)*z) - 
       384/(y^2*z) + 128/(y*z) + (-800 - 1856*y + 1856*y^2)/z + 
       192/((-1 + y)*(-1 + y + z)^2) - 32/((-1 + y)^2*(-1 + y + z)) + 
       992/((-1 + y)*(-1 + y + z)) - 1376/(y^2*(-1 + y + z)) + 
       448/(y*(-1 + y + z)) - (768*z)/(y + z)^4 + 576/(y*(y + z)^2) + 
       (-704 - 448*z)/(y + z)^2 + 576/(y^2*(y + z)) - 448/(y*(y + z)) + 
       (544 - 256*z)/(y + z) + (1536 + 64*z)/(y + z)^3 + 
       (-512 + 96*z)/(-1 + y + z)^2 + (448 + 256*z)/(-1 + y + z))*
      G[0, -z, y] + (960/(-1 + y)^2 + 64/(-1 + y) - 160/y + 
       (-64 - 64*y)/z^2 + 64/((-1 + y)*z^2) + 448/z - 320/((-1 + y)*z) + 
       160/(y*z) + (288 - 256*z)/(-1 + y + z)^2 - 192/(z*(-1 + y + z)^2) - 
       800/(-1 + y + z) - 192/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
       (-64 + 3072*z)/(-1 + y)^3)*G[1, 0, y] + 
     (704/(-1 + y)^2 + 64/(-1 + y) - 160/y + 64/((-1 + y)*z^2) + 
       (128 + 192*y)/z^2 + 192/z - 320/((-1 + y)*z) + 160/(y*z) + 
       96/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 800/(-1 + y + z) - 
       64/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
       (-64 + 3072*z)/(-1 + y)^3)*G[1, 1 - z, y] + 
     (-960/(-1 + y)^2 + 64/(-1 + y) + (-64 - 2048*z)/(-1 + y)^3 - 
       (9600*y^2)/(-1 + z)^5 + (-6528*y - 10176*y^2)/(-1 + z)^4 + 
       (-1728 - 5440*y + 1536*y^2)/(-1 + z)^3 + (-928 + 1184*y - 1696*y^2)/
        (-1 + z)^2 + (384 - 1152*y + 1856*y^2)/(-1 + z) + 32/((-1 + y)*z^2) + 
       (-32 - 32*y - 160*y^2)/z^2 - 512/((-1 + y)*z) + 
       (-864 + 1152*y - 1856*y^2)/z - 160/(-1 + y + z)^2 + 
       32/((-1 + y)*(-1 + y + z)^2) + 544/(-1 + y + z) + 
       192/((-1 + y)*(-1 + y + z)) + 448/((-1 + z)^2*(-1 + y + z)) + 
       320/((-1 + z)*(-1 + y + z)) + (288*z)/(y + z)^4 + 
       (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 + 96/(z*(y + z)^2) - 
       352/(y + z) - 96/(z*(y + z)))*G[1 - z, 0, y] + 
     (-448/(-1 + y)^2 + 64/(-1 + y) + 1088/y + (-64 - 1024*z)/(-1 + y)^3 - 
       (9600*y^2)/(-1 + z)^5 + (-7296*y - 10176*y^2)/(-1 + z)^4 + 
       (-1152 - 5888*y + 1536*y^2)/(-1 + z)^3 - 32/(y*(-1 + z)^2) + 
       (-32 + 1088*y - 1696*y^2)/(-1 + z)^2 + 32/(y^2*(-1 + z)) - 
       64/(y*(-1 + z)) + (576 - 960*y + 1856*y^2)/(-1 + z) - 
       32/((-1 + y)*z^2) + (-96 - 192*y - 160*y^2)/z^2 - 32/((-1 + y)^2*z) - 
       512/((-1 + y)*z) - 96/(y^4*z) + 32/(y^3*z) + 320/(y^2*z) - 672/(y*z) + 
       (96 + 960*y - 1856*y^2)/z + 128/((-1 + y)*(-1 + y + z)^2) + 
       32/((-1 + y)^2*(-1 + y + z)) + 192/((-1 + y)*(-1 + y + z)) + 
       288/(y^2*(-1 + y + z)) - 192/(y*(-1 + y + z)) - (960*z)/(y + z)^6 + 
       96/(y*(y + z)^4) + 96/(y^2*(y + z)^3) - 32/(y*(y + z)^3) + 
       (-352 - 288*z)/(y + z)^3 + 96/(y^3*(y + z)^2) - 32/(y^2*(y + z)^2) - 
       192/(y*(y + z)^2) + (1056 - 448*z)/(y + z)^2 + 96/(y^4*(y + z)) - 
       32/(y^3*(y + z)) - 192/(y^2*(y + z)) + 160/(y*(y + z)) + 
       (160 - 192*z)/(y + z) + (192 + 32*z)/(-1 + y + z)^2 + 
       (-96 + 96*z)/(y + z)^4 + (-416 + 192*z)/(-1 + y + z) + 
       (768 + 192*z)/(y + z)^5 + (-512 + 1408*z)/y^2)*G[1 - z, 1 - z, y] + 
     (-832/(-1 + y)^2 - 96/(-1 + y) - 384/y^2 - 736/y + 
       (96 - 2048*z)/(-1 + y)^3 - (15744*y^2)/(-1 + z)^5 + 
       (-10272*y - 14016*y^2)/(-1 + z)^4 + (-3232 - 9344*y + 1536*y^2)/
        (-1 + z)^3 + 1184/(y*(-1 + z)^2) + (-2464 + 1504*y - 1696*y^2)/
        (-1 + z)^2 - 1184/(y^2*(-1 + z)) + 448/(y*(-1 + z)) + 
       (-736 - 1856*y + 1856*y^2)/(-1 + z) + 64/((-1 + y)*z^2) + 
       (128 + 64*y - 160*y^2)/z^2 - 32/((-1 + y)^2*z) + 256/((-1 + y)*z) - 
       192/(y^2*z) + 416/(y*z) + (-1088 + 1856*y - 1856*y^2)/z - 
       128/((-1 + y)*(-1 + y + z)^2) + (-224 - 128*z)/(-1 + y + z)^2 + 
       32/((-1 + y)^2*(-1 + y + z)) + 224/((-1 + y)*(-1 + y + z)) + 
       992/(y^2*(-1 + y + z)) - 448/(y*(-1 + y + z)) - (864*z)/(y + z)^4 + 
       384/(y*(y + z)^2) + (-1024 - 160*z)/(y + z)^2 + 384/(y^2*(y + z)) - 
       320/(y*(y + z)) + (672 - 128*z)/(y + z) + (832 + 128*z)/(-1 + y + z) + 
       (1152 + 320*z)/(y + z)^3)*G[1 - z, -z, y] + 
     (-96/y + (-128 - 128*y)/z^2 - 64/z + 64/(y^2*z) + 32/(y*z) + 
       (-96 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
       256/(-1 + y + z) - 128/(z^2*(-1 + y + z)) + (192*z)/(y + z)^4 + 
       (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 - 64/(y*(y + z)^2) - 
       96/(y + z) - 64/(y^2*(y + z)) + 64/(y*(y + z)))*G[-z, 0, y] + 
     (-128/y - 128/z - 128/(y^2*z) + 256/(y*z) - (384*z)/(y + z)^4 - 
       640/(y + z)^2 + 128/(y*(y + z)^2) + 384/(y + z) + 128/(y^2*(y + z)) - 
       128/(y*(y + z)) + (512 + 128*z)/(y + z)^3)*G[-z, -1 - z, y] + 
     (160/y + (-192 - 160*y)/z^2 - 352/z + 32/(y*z) + 
       (-320 - 32*z)/(-1 + y + z)^2 - 96/(z*(-1 + y + z)^2) + 
       128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       (960 - 128*z)/(-1 + y + z) - 160/(z^2*(-1 + y + z)) - 
       (576*z)/(y + z)^4 + 320/(y*(y + z)^2) + 320/(y^2*(y + z)) - 
       256/(y*(y + z)) + (-1024 + 96*z)/(y + z)^2 + (224 + 128*z)/(y + z) + 
       (896 + 544*z)/(y + z)^3 + (-896 + 1408*z)/y^2)*G[-z, 1 - z, y] + 
     (-256/y + (1792 - 2816*z)/y^2 + (320 + 320*y)/z^2 + 1376/z + 
       256/(y^2*z) - 320/(y*z) + 224/(z*(-1 + y + z)^2) - 
       256/(y^2*(-1 + y + z)) + 512/(y*(-1 + y + z)) + 
       256/(z^2*(-1 + y + z)) + 768/(z*(-1 + y + z)) + (1344*z)/(y + z)^4 + 
       (-2432 - 1280*z)/(y + z)^3 - 896/(y*(y + z)^2) + 
       (2368 - 128*z)/(y + z)^2 - 896/(y^2*(y + z)) + 704/(y*(y + z)) + 
       (-192 - 384*z)/(y + z) + (224 + 64*z)/(-1 + y + z)^2 + 
       (-2048 + 384*z)/(-1 + y + z))*G[-z, -z, y]) + 
   G[1, 1, z]*((8*(1464 - 1152*z))/(9*(-1 + y)) - (4640*y)/(-1 + z)^3 + 
     (8*(-1728 - 3762*y))/(9*(-1 + z)^2) - 848/(y*(-1 + z)) + 
     (8*(-648 + 1782*y))/(9*(-1 + z)) + (8*(1482 - 3060*y))/(9*z^2) - 
     288/((-1 + y)*z^2) - 112/(y*z^2) + (8*(-940 - 1782*y))/(9*z) + 
     168/((-1 + y)^2*z) - 944/(3*(-1 + y)*z) - 96/(y^3*z) + 464/(9*y^2*z) + 
     4384/(3*y*z) + 120/((-1 + y)*(-1 + y + z)^2) - 
     640/(3*y*(-1 + y + z)^2) - 168/((-1 + y)^2*(-1 + y + z)) + 
     752/(3*(-1 + y)*(-1 + y + z)) + 368/(3*y*(-1 + y + z)) + 
     (8*(375 - 1728*z))/(9*(-1 + y + z)) - (960*z)/(y + z)^5 + 
     96/(y*(y + z)^3) + 96/(y^2*(y + z)^2) - 8240/(9*y*(y + z)^2) + 
     96/(y^3*(y + z)) + 304/(9*y^2*(y + z)) + 15584/(9*y*(y + z)) + 
     (8*(49 + 84*z))/(9*(-1 + y + z)^2) + (8*(-288 + 192*z))/(9*y^2) + 
     (8*(-120 + 576*z))/(9*(-1 + y)^2) + (8*(864 + 789*z))/(9*(y + z)^4) + 
     (8*(-3328 + 1152*z))/(9*y) + (8*(-243 + 1728*z))/(9*(y + z)) + 
     (8*(-2092 + 1757*z))/(9*(y + z)^3) + (8*(-1369 + 1767*z))/
      (9*(y + z)^2) + Pi^2*(1472/(3*(-1 + y)^2) - 16/(3*(-1 + y)) + 
       368/(3*y) - (4800*y^2)/(-1 + z)^5 + (16*(-606*y - 954*y^2))/
        (3*(-1 + z)^4) + (16*(-164 - 470*y + 144*y^2))/(3*(-1 + z)^3) + 
       704/(3*y*(-1 + z)^2) + (16*(-93 + 89*y - 159*y^2))/(3*(-1 + z)^2) - 
       704/(3*y^2*(-1 + z)) + 512/(3*y*(-1 + z)) + (16*(28 - 84*y + 174*y^2))/
        (3*(-1 + z)) - 80/((-1 + y)*z^2) + (16*(-25 + 2*y - 15*y^2))/
        (3*z^2) - 32/(3*(-1 + y)^2*z) - 1520/(3*(-1 + y)*z) + 288/(y^2*z) - 
       640/(3*y*z) + (16*(-80 + 84*y - 174*y^2))/(3*z) + 
       256/(3*(-1 + y)*(-1 + y + z)^2) + 32/(3*(-1 + y)^2*(-1 + y + z)) + 
       1120/(3*(-1 + y)*(-1 + y + z)) + 704/(3*y^2*(-1 + y + z)) - 
       112/(y*(-1 + y + z)) - (2624*z^2)/(y + z)^5 - 288/(y*(y + z)^2) - 
       288/(y^2*(y + z)) + 448/(3*y*(y + z)) + (16*(1 + 160*z))/
        (3*(-1 + y)^3) + (16*(35 + 62*z - 58*z^2))/(3*(-1 + y + z)) + 
       (16*(13 - 9*z - 5*z^2))/(3*(-1 + y + z)^2) + 
       (16*(-44 - 62*z + 58*z^2))/(3*(y + z)) + (16*(179 - 60*z + 63*z^2))/
        (3*(y + z)^2) + (16*(-322 - 430*z + 68*z^2))/(3*(y + z)^3) + 
       (16*(699*z + 342*z^2))/(3*(y + z)^4)) + 
     (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + (-64 - 64*y)/z^2 - 
       64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
       (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 
       320/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 800/(y + z)^2 - 
       160/(z*(y + z)^2) + 544/(y + z) + 160/(z*(y + z)) + 
       (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*G[1 - z, 0, y] + 
     ((-128 + 32*y)/z^2 + 192/z - 32/(z*(-1 + y + z)^2) - 
       (32*z)/(-1 + y + z)^2 - 192/(-1 + y + z) + 32/(z^2*(-1 + y + z)) - 
       (96*z)/(y + z)^4 + (128 - 416*z)/(y + z)^3 - 32/(z*(y + z)^2) + 
       96/(y + z) + 32/(z*(y + z)) + (-224 + 512*z)/(y + z)^2)*
      G[1 - z, 1 - z, y] + (-448/(-1 + y)^2 + 64/(-1 + y) + 160/y + 
       (896 - 1408*z)/y^2 + (-64 - 1024*z)/(-1 + y)^3 - 
       (9600*y^2)/(-1 + z)^5 + (-6720*y - 10176*y^2)/(-1 + z)^4 + 
       (-1472 - 5632*y + 1536*y^2)/(-1 + z)^3 + 288/(y*(-1 + z)^2) + 
       (-672 + 1088*y - 1696*y^2)/(-1 + z)^2 - 288/(y^2*(-1 + z)) + 
       192/(y*(-1 + z)) + (384 - 1088*y + 1856*y^2)/(-1 + z) + 
       128/((-1 + y)*z^2) + (128 + 192*y - 160*y^2)/z^2 + 64/((-1 + y)^2*z) - 
       256/((-1 + y)*z) + 96/(y^4*z) - 32/(y^3*z) - 96/(y^2*z) - 288/(y*z) + 
       (320 + 1088*y - 1856*y^2)/z - 128/((-1 + y)*(-1 + y + z)^2) - 
       64/((-1 + y)^2*(-1 + y + z)) - 64/((-1 + y)*(-1 + y + z)) + 
       160/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)) + 
       (-544 - 320*z)/(-1 + y + z) + (960*z)/(y + z)^6 + 
       (-768 - 192*z)/(y + z)^5 - 96/(y*(y + z)^4) - 96/(y^2*(y + z)^3) + 
       32/(y*(y + z)^3) - 96/(y^3*(y + z)^2) + 32/(y^2*(y + z)^2) - 
       224/(y*(y + z)^2) - 96/(y^4*(y + z)) + 32/(y^3*(y + z)) - 
       224/(y^2*(y + z)) + 192/(y*(y + z)) + (32 + 160*z)/(-1 + y + z)^2 + 
       (-896 + 320*z)/(y + z) + (-928 + 640*z)/(y + z)^3 + 
       (96 + 960*z)/(y + z)^4)*G[1 - z, -z, y] + 
     (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 192/(y*z) + 
       (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       224/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
       480/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*G[-z, 0, y] + 
     (-704/y + (1408 - 2816*z)/y^2 - 32/z^2 - 320/z - 128/(y^2*z) - 
       64/(y*z) + 96/(z*(-1 + y + z)^2) - 928/(-1 + y + z) - 
       448/(y^2*(-1 + y + z)) + 512/(y*(-1 + y + z)) + (672*z)/(y + z)^4 - 
       320/(y*(y + z)^2) + (640 - 320*z)/(y + z)^2 - 256/(y + z) - 
       320/(y^2*(y + z)) + 256/(y*(y + z)) + (32 + 128*z)/(-1 + y + z)^2 + 
       (-896 + 160*z)/(y + z)^3)*G[-z, 1 - z, y] + 
     (-384/y + (-384 - 160*y)/z^2 - 1312/z - 384/(y^2*z) + 352/(y*z) + 
       (256 - 160*z)/(-1 + y + z)^2 - 352/(z*(-1 + y + z)^2) - 
       64/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
       224/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)) - (1632*z)/(y + z)^4 + 
       896/(y*(y + z)^2) + 896/(y^2*(y + z)) - 672/(y*(y + z)) + 
       (224 - 64*z)/(y + z) + (-992 + 64*z)/(y + z)^2 + 
       (1504 + 64*z)/(-1 + y + z) + (2240 + 64*z)/(y + z)^3 + 
       (-1280 + 1408*z)/y^2)*G[-z, -z, y]) + 
   G[1, 0, z]*(2304/(-1 + y)^3 + 2432/(3*(-1 + y)) + 23840/(9*y) - 
     (8*(288 - 192*z))/(9*y^2) + (544*y)/(-1 + z)^4 - 
     (8*(1288 + 1562*y))/(9*(-1 + z)^3) - (8*(2470 - 657*y))/(9*(-1 + z)^2) + 
     14000/(9*y*(-1 + z)^2) - 6320/(9*y^2*(-1 + z)) + 22880/(9*y*(-1 + z)) - 
     (8*(-2253 + 921*y))/(9*(-1 + z)) + (1024*y)/(9*z^3) - 
     (8*(481 - 377*y))/(9*z^2) + 64/((-1 + y)^2*z^2) - 
     3472/(9*(-1 + y)*z^2) + 4160/(9*y*z^2) - (8*(832 - 921*y))/(9*z) - 
     128/((-1 + y)^3*z) + 560/(3*(-1 + y)^2*z) - 22144/(9*(-1 + y)*z) + 
     1968/(y^2*z) - 4816/(9*y*z) + 64/((-1 + y)^2*(-1 + y + z)^2) + 
     3760/(9*(-1 + y)*(-1 + y + z)^2) - 944/(3*y*(-1 + y + z)^2) + 
     128/((-1 + y)^3*(-1 + y + z)) - 880/(3*(-1 + y)^2*(-1 + y + z)) - 
     176/(9*(-1 + y)*(-1 + y + z)) + 5552/(9*y^2*(-1 + y + z)) - 
     10592/(9*y*(-1 + y + z)) - 2256/(y*(y + z)^2) - 1968/(y^2*(y + z)) - 
     304/(y*(y + z)) - (8*(-3576 + 1728*z))/(9*(-1 + y)^2) - 
     (8*(972 + 3348*z - 2268*z^2))/(9*(y + z)) - 
     (8*(-2866 + 1568*z - 1332*z^2))/(9*(-1 + y + z)^2) - 
     (8*(1980 + 54*z - 936*z^2))/(9*(y + z)^2) - 
     (8*(2088 - 3420*z + 1368*z^2))/(9*(-1 + y + z)^3) - 
     (8*(9900 - 10044*z + 1764*z^2))/(9*(y + z)^3) - 
     (8*(-6 - 3348*z + 2268*z^2))/(9*(-1 + y + z)) - 
     (8*(-9360*z + 9144*z^2))/(9*(y + z)^4) + 
     Pi^2*(416/(3*(-1 + y)^2) + 112/y - (64*y)/(-1 + z)^4 + 
       (16*(8 - 7*y))/(3*(-1 + z)^3) - 128/(3*y*(-1 + z)^2) + 
       (16*(15 + 3*y))/(3*(-1 + z)^2) + 128/(3*y^2*(-1 + z)) - 
       32/(y*(-1 + z)) + (16*(7 + 4*y))/(3*(-1 + z)) + 48/((-1 + y)*z^2) + 
       (16*(27 + 11*y))/(3*z^2) + (16*(7 - 4*y))/(3*z) - 
       32/(3*(-1 + y)^2*z) + 128/(3*(-1 + y)*z) + 512/(3*y^2*z) - 
       256/(3*y*z) + (1024*z)/(3*(-1 + y)^3) - 
       112/(3*(-1 + y)*(-1 + y + z)^2) + 32/(3*(-1 + y)^2*(-1 + y + z)) - 
       128/(3*(-1 + y)*(-1 + y + z)) - 128/(3*y^2*(-1 + y + z)) + 
       144/(y*(-1 + y + z)) - (3712*z^2)/(y + z)^5 - 512/(3*y*(y + z)^2) - 
       512/(3*y^2*(y + z)) + 256/(3*y*(y + z)) + 
       (16*(-117 + 172*z - 116*z^2))/(3*(-1 + y + z)) + 
       (16*(-22 + 28*z - 10*z^2))/(3*(-1 + y + z)^2) + 
       (16*(64 - 172*z + 116*z^2))/(3*(y + z)) + (16*(288 - 189*z + 126*z^2))/
        (3*(y + z)^2) + (16*(-340 - 800*z + 136*z^2))/(3*(y + z)^3) + 
       (16*(909*z + 576*z^2))/(3*(y + z)^4)) + 
     (2368/(-1 + y)^2 - 64/(-1 + y) + 160/y - 416/z^2 - 64/((-1 + y)*z^2) - 
       800/z - 320/((-1 + y)*z) + (64 - 192*z)/(-1 + y + z)^2 + 
       384/(-1 + y + z) + 160/(y*(-1 + y + z)) - 256/(z*(-1 + y + z)) + 
       (64 + 3072*z)/(-1 + y)^3)*G[1, 1 - z, y] + 
     (64/(-1 + y)^3 + 512/(-1 + y)^2 - 64/(-1 + y) + 64/y + 
       (192*y)/(-1 + z)^4 + (-64 + 64*y)/(-1 + z)^3 - 256/(-1 + z)^2 + 
       64/(y*(-1 + z)^2) - 160/(-1 + z) - 64/(y^2*(-1 + z)) + 
       64/(y*(-1 + z)) + (96 + 320*y)/z^2 - 384/z - 576/((-1 + y)*z) + 
       128/(y^2*z) + 128/(y*z) - 64/((-1 + y)*(-1 + y + z)^2) + 
       256/((-1 + y)*(-1 + y + z)) + 64/(y^2*(-1 + y + z)) + 
       (352 - 256*z)/(-1 + y + z) - (3072*z^2)/(y + z)^5 + 
       (-1280 - 384*z)/(y + z)^3 - 128/(y*(y + z)^2) - 128/(y^2*(y + z)) - 
       128/(y*(y + z)) + (-128 + 64*z)/(-1 + y + z)^2 + 
       (-832 + 256*z)/(y + z) + (-576 + 384*z)/(y + z)^2 + 
       (3840*z + 1152*z^2)/(y + z)^4)*G[1 - z, 0, y] + 
     (-768/(-1 + y)^2 + 1024/y - (576*y)/(-1 + z)^4 + 
       (320 - 256*y)/(-1 + z)^3 + 640/(-1 + z)^2 - 320/(y*(-1 + z)^2) + 
       320/(y^2*(-1 + z)) - 256/(y*(-1 + z)) + (192 + 128*y)/(-1 + z) + 
       96/z^2 + 160/((-1 + y)*z^2) + (1120 - 128*y)/z - 32/((-1 + y)^2*z) + 
       256/((-1 + y)*z) - 352/(y^2*z) + 128/(y*z) - 
       128/((-1 + y)*(-1 + y + z)^2) + 32/((-1 + y)^2*(-1 + y + z)) - 
       256/((-1 + y)*(-1 + y + z)) + 128/(y^2*(-1 + y + z)) - 
       256/(y*(-1 + y + z)) - (1536*z)/(y + z)^4 + 800/(y*(y + z)^2) + 
       (-1280 - 352*z)/(y + z)^2 + 800/(y^2*(y + z)) - 640/(y*(y + z)) + 
       (800 - 320*z)/(y + z) + (2240 + 64*z)/(y + z)^3 + 
       (288 + 96*z)/(-1 + y + z)^2 + (-416 + 320*z)/(-1 + y + z) + 
       (-1408 + 2816*z)/y^2)*G[1 - z, 1 - z, y] + 
     (-192/y + (896 - 1408*z)/y^2 + 480/(y^2*z) - 384/(y*z) + 
       (-192 - 64*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
       128/(y^2*(-1 + y + z)) + 256/(y*(-1 + y + z)) + 
       (128 - 320*z)/(-1 + y + z) - 96/(z^2*(-1 + y + z)) + 
       (1344*z)/(y + z)^4 + (-2240 - 64*z)/(y + z)^3 - 800/(y*(y + z)^2) - 
       800/(y^2*(y + z)) + 640/(y*(y + z)) + (-800 + 320*z)/(y + z) + 
       (1280 + 416*z)/(y + z)^2)*G[1 - z, -z, y] + 
     ((-128 + 224*y)/z^2 - 672/z - (19200*z^2)/(y + z)^5 + 
       896/(z*(y + z)^2) - 640/(z*(y + z)) + (-2976 + 5760*z - 3712*z^2)/
        (-1 + y + z) + (-448 + 704*z - 320*z^2)/(-1 + y + z)^2 + 
       (2880 - 5760*z + 3712*z^2)/(y + z) + (9792 - 6464*z + 4032*z^2)/
        (y + z)^2 + (-9600 - 25216*z + 4352*z^2)/(y + z)^3 + 
       (25344*z + 17280*z^2)/(y + z)^4)*G[-z, 0, y] + 
     (-384/y + (1792 - 2816*z)/y^2 + (128 - 224*y)/z^2 + 672/z + 
       384/(y^2*z) - 384/(y*z) - 224/(z*(-1 + y + z)^2) - 
       256/(y^2*(-1 + y + z)) + 512/(y*(-1 + y + z)) - 
       256/(z^2*(-1 + y + z)) + (19200*z^2)/(y + z)^5 - 1024/(y*(y + z)^2) - 
       1024/(y^2*(y + z)) + 896/(y*(y + z)) + (-22080*z - 17280*z^2)/
        (y + z)^4 + (4224 + 24960*z - 4352*z^2)/(y + z)^3 + 
       (-6720 + 7552*z - 4032*z^2)/(y + z)^2 + (-4800 + 6528*z - 3712*z^2)/
        (y + z) + (96 - 928*z + 320*z^2)/(-1 + y + z)^2 + 
       (3488 - 6528*z + 3712*z^2)/(-1 + y + z))*G[-z, 1 - z, y] + 
     (384/y + (-32 - 224*y)/z^2 + 96/z - 1280/(y^2*z) + 1024/(y*z) + 
       192/(z*(-1 + y + z)^2) + 256/(y^2*(-1 + y + z)) - 
       512/(y*(-1 + y + z)) + 192/(z^2*(-1 + y + z)) - (3072*z)/(y + z)^4 + 
       1920/(y*(y + z)^2) + (-3072 - 1152*z)/(y + z)^2 + 1920/(y^2*(y + z)) - 
       1536/(y*(y + z)) + (1920 - 768*z)/(y + z) + 
       (192 + 224*z)/(-1 + y + z)^2 + (5376 + 256*z)/(y + z)^3 + 
       (-640 + 768*z)/(-1 + y + z) + (-1792 + 2816*z)/y^2)*G[-z, -z, y]) + 
   (384/y + (-128 - 128*y)/z^2 + 128/(y*z^2) + 128/z - 256/(y^2*z) - 
     256/(z^2*(-1 + y + z)) + 256/(z*(-1 + y + z)) - (640*z)/(y + z)^4 + 
     (640 - 896*z)/(y + z)^3 + 128/(y*(y + z)^2) + (512 - 512*z)/(y + z)^2 + 
     256/(y^2*(y + z)) + 384/(y*(y + z)) + (128 - 512*z)/(y + z) + 
     (-512 + 512*z)/(-1 + y + z))*G[-1, 0, 1, z] + 
   (256/(-1 + y)^3 - 4992/(-1 + y)^2 + 96/(-1 + y) - 6496/(3*y) - 
     (384*y)/(-1 + z)^3 + (16*(24 + 12*y))/(3*(-1 + z)^2) + 
     (16*(84 - 12*y))/(3*(-1 + z)) - 128/(y*(-1 + z)) + 
     (16*(186 - 8*y))/(3*z^2) + 1424/(3*(-1 + y)*z^2) - 32/(y*z^2) - 
     544/((-1 + y)^2*z) - 3504/((-1 + y)*z) + 2512/(3*y*z) + 
     (16*(-92 + 12*y))/(3*z) + 592/(3*(-1 + y)*(-1 + y + z)^2) - 
     32/(y*(-1 + y + z)^2) + 544/((-1 + y)^2*(-1 + y + z)) + 
     3504/((-1 + y)*(-1 + y + z)) - 2512/(3*y*(-1 + y + z)) - 
     (384*z)/(y + z)^3 + (16*(96 - 12*z))/(3*(y + z)^2) + 128/(y*(y + z)) + 
     (16*(-72 - 12*z))/(3*(y + z)) + (16*(-38 + 12*z))/(3*(-1 + y + z)) + 
     (16*(126 + 46*z))/(3*(-1 + y + z)^2))*G[0, 0, 0, y] + 
   ((16*(390 - 288*z))/(3*(-1 + y)) + (48*y)/(-1 + z)^4 + 
     (16*(-25 + 64*y))/(3*(-1 + z)^3) + (16*(-205 - 81*y))/(3*(-1 + z)^2) - 
     224/(3*y*(-1 + z)^2) + 1856/(3*y^2*(-1 + z)) + 2656/(3*y*(-1 + z)) + 
     (16*(-177 + 33*y))/(3*(-1 + z)) + 160/((-1 + y)*z^2) + 64/(y*z^2) + 
     (16*(-39 + 57*y))/(3*z^2) + (16*(78 - 33*y))/(3*z) + 
     224/((-1 + y)^2*z) + 416/((-1 + y)*z) + 128/(y*z) - 
     384/((-1 + y)*(-1 + y + z)^2) - 96/(y*(-1 + y + z)^2) - 
     224/((-1 + y)^2*(-1 + y + z)) - 416/((-1 + y)*(-1 + y + z)) - 
     1856/(3*y^2*(-1 + y + z)) + 944/(y*(-1 + y + z)) + 
     (16*(-140 - 60*z))/(3*(-1 + y + z)) + (576*z)/(y + z)^3 - 
     320/(y*(y + z)) + (16*(-16 + 32*z))/(3*y^2) + 
     (16*(-105 + 33*z))/(3*(-1 + y + z)^2) + (16*(-168 + 54*z))/
      (3*(y + z)^2) + (16*(12 + 60*z))/(3*(y + z)) + 
     (16*(313 + 288*z))/(3*y) + (16*(-12 + 576*z))/(3*(-1 + y)^2))*
    G[0, 0, 0, z] + ((-16*(272 - 576*z))/(3*(-1 + y)^3) - 
     (16*(-778 - 480*z))/(3*(-1 + y)^2) - (16*(-445 - 96*z))/(3*y) - 
     (16*(16 - 32*z))/(3*y^2) + (27328*y^2)/(-1 + z)^5 - 
     (16*(-4602*y - 9228*y^2))/(3*(-1 + z)^4) - 
     (16*(-720 - 5904*y - 1170*y^2))/(3*(-1 + z)^3) + 432/(y*(-1 + z)^2) - 
     (16*(-732 - 366*y + 147*y^2))/(3*(-1 + z)^2) + 144/(y^2*(-1 + z)) + 
     32/(y*(-1 + z)) - (16*(-225 - 132*y - 12*y^2))/(3*(-1 + z)) - 
     (16*(-36 + 864*y - 1116*y^2))/(3*z^3) + 64/((-1 + y)^2*z^2) + 
     864/((-1 + y)*z^2) - (16*(62 - 595*y - 135*y^2))/(3*z^2) - 
     128/((-1 + y)^3*z) - 288/((-1 + y)^2*z) + 1808/((-1 + y)*z) + 
     1408/(3*y^2*z) - 1264/(3*y*z) - (16*(-198 + 132*y + 12*y^2))/(3*z) - 
     (2304*z)/(-1 + y)^4 + 64/((-1 + y)^2*(-1 + y + z)^2) - 
     544/(3*(-1 + y)*(-1 + y + z)^2) - 96/(y*(-1 + y + z)^2) + 
     128/((-1 + y)^3*(-1 + y + z)) + 288/((-1 + y)^2*(-1 + y + z)) - 
     704/((-1 + y)*(-1 + y + z)) - 144/(y^2*(-1 + y + z)) + 
     4288/(3*y*(-1 + y + z)) + (64*z)/(y + z)^4 - (16*(142 - 410*z))/
      (3*(y + z)^3) - 1408/(3*y*(y + z)^2) - (16*(424 - 216*z))/
      (3*(y + z)^2) - 1408/(3*y^2*(y + z)) + 1120/(3*y*(y + z)) - 
     (16*(111 - 207*z))/(3*(y + z)) - (16*(8 + 24*z))/(3*(-1 + y + z)^2) - 
     (16*(5 + 96*z))/(3*(-1 + y)) - (16*(-333 + 207*z))/(3*(-1 + y + z)))*
    G[0, 0, 1, z] + (-5888/(3*(-1 + y)^2) + (16*(61 - 288*z))/(3*y) + 
     (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
     (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + (16*(-324 - 408*y + 642*y^2))/
      (3*(-1 + z)^2) + 448/(y*(-1 + z)) + (16*(-12 + 324*y - 648*y^2))/
      (3*(-1 + z)) + (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 
     944/(3*(-1 + y)*z^2) + (16*(67 - 218*y + 6*y^2))/(3*z^2) - 
     608/((-1 + y)^2*z) - 2896/((-1 + y)*z) + 144/(y^2*z) - 880/(y*z) + 
     (16*(-165 - 324*y + 648*y^2))/(3*z) + 832/(3*(-1 + y)*(-1 + y + z)^2) + 
     64/(y*(-1 + y + z)^2) + 576/((-1 + y)^2*(-1 + y + z)) + 
     3984/((-1 + y)*(-1 + y + z)) - 1216/(y*(-1 + y + z)) + 
     (16*(241 - 6*z))/(3*(-1 + y + z)) + (256*z)/(y + z)^4 + 
     (16*(-66 - 24*z))/(3*(y + z)^3) - 144/(y*(y + z)^2) - 
     144/(y^2*(y + z)) + 352/(y*(y + z)) + (16*(63 + 3*z))/(3*(y + z)^2) + 
     (16*(-6 + 6*z))/(3*(y + z)) + (16*(117 + 10*z))/(3*(-1 + y + z)^2) + 
     (16*(-68 + 288*z))/(3*(-1 + y)) + (16*(64 + 288*z))/(3*(-1 + y)^3))*
    G[0, 0, 1 - z, y] + (-3584/(-1 + y)^3 + 11072/(3*(-1 + y)^2) + 
     1440/(-1 + y) - 32/(3*y) + (27328*y^2)/(-1 + z)^5 - 
     (16*(-1506*y - 8652*y^2))/(3*(-1 + z)^4) - 
     (16*(-618 - 2952*y - 1098*y^2))/(3*(-1 + z)^3) - 3312/(y*(-1 + z)^2) - 
     (16*(-1044 - 384*y + 159*y^2))/(3*(-1 + z)^2) + 3184/(y^2*(-1 + z)) - 
     3872/(y*(-1 + z)) - (16*(-222 + 87*y - 36*y^2))/(3*(-1 + z)) - 
     (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 720/((-1 + y)*z^2) - 
     160/(y*z^2) - (16*(25 - 256*y - 123*y^2))/(3*z^2) - 736/((-1 + y)^2*z) + 
     6112/((-1 + y)*z) + 3184/(y^2*z) - 11120/(3*y*z) - 
     (16*(-470 - 87*y + 36*y^2))/(3*z) - 752/((-1 + y)*(-1 + y + z)^2) - 
     160/(y*(-1 + y + z)^2) + 736/((-1 + y)^2*(-1 + y + z)) - 
     6112/((-1 + y)*(-1 + y + z)) - 3184/(y^2*(-1 + y + z)) + 
     10736/(3*y*(-1 + y + z)) - (27328*z^2)/(y + z)^5 - 3312/(y*(y + z)^2) - 
     3184/(y^2*(y + z)) + 4000/(y*(y + z)) - (16*(-8742*z - 6984*z^2))/
      (3*(y + z)^4) - (16*(-5484 + 462*z - 291*z^2))/(3*(y + z)^2) - 
     (16*(4236 + 11616*z - 138*z^2))/(3*(y + z)^3) - 
     (16*(-198 + 669*z - 108*z^2))/(3*(y + z)) - 
     (16*(1281 - 669*z + 108*z^2))/(3*(-1 + y + z)) - 
     (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) - 
     (16*(550 - 724*z + 183*z^2))/(3*(-1 + y + z)^2))*G[0, 1, 0, y] + 
   ((16*(-734 - 96*z))/(3*y) - (960*y)/(-1 + z)^5 + 
     (16*(-36 - 96*y))/(3*(-1 + z)^4) + (16*(-52 - 377*y))/(3*(-1 + z)^3) - 
     96/(y*(-1 + z)^3) + 96/(y^2*(-1 + z)^2) + 880/(3*y*(-1 + z)^2) + 
     (16*(47 + 144*y))/(3*(-1 + z)^2) + (16*(117 - 174*y))/(3*(-1 + z)) - 
     96/(y^3*(-1 + z)) - 2128/(3*y^2*(-1 + z)) - 2000/(3*y*(-1 + z)) + 
     (16*(-77 - 53*y))/(3*z^2) + 128/((-1 + y)^2*z^2) - 
     1744/(3*(-1 + y)*z^2) + 128/(y*z^2) - 256/((-1 + y)^3*z) + 
     384/((-1 + y)^2*z) - 176/((-1 + y)*z) + 64/(y^2*z) + 448/(y*z) + 
     (16*(-8 + 174*y))/(3*z) + (2304*z)/(-1 + y)^4 + 
     128/((-1 + y)^2*(-1 + y + z)^2) + 736/((-1 + y)*(-1 + y + z)^2) + 
     96/(y*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) - 
     352/((-1 + y)^2*(-1 + y + z)) + 1472/((-1 + y)*(-1 + y + z)) + 
     96/(y^3*(-1 + y + z)) + 2128/(3*y^2*(-1 + y + z)) - 
     880/(y*(-1 + y + z)) - (27328*z^2)/(y + z)^5 - 512/(y*(y + z)^2) - 
     64/(y^2*(y + z)) + 1440/(y*(y + z)) + (16*(-16 + 32*z))/(3*y^2) + 
     (16*(121 + 96*z))/(3*(-1 + y)) + (16*(246 + 96*z))/(3*(-1 + y)^2) + 
     (16*(208 + 1152*z))/(3*(-1 + y)^3) + (16*(173 + 1362*z - 1308*z^2))/
      (3*(-1 + y + z)) + (16*(252 - 240*z - 51*z^2))/(3*(-1 + y + z)^2) + 
     (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) + 
     (16*(24 - 1362*z + 1308*z^2))/(3*(y + z)) + 
     (16*(585 - 1413*z + 1359*z^2))/(3*(y + z)^2) + 
     (16*(-1722 - 2364*z + 1434*z^2))/(3*(y + z)^3) + 
     (16*(5442*z + 2232*z^2))/(3*(y + z)^4))*G[0, 1, 0, z] + 
   ((-16*(-204 - 192*z))/(3*(-1 + y)^2) - (16*(351 - 96*z))/(3*y) - 
     (16*(16 - 32*z))/(3*y^2) - (16*(-1734*y - 1800*y^2))/(3*(-1 + z)^4) - 
     (16*(-366 - 3090*y - 1008*y^2))/(3*(-1 + z)^3) + 1584/(y*(-1 + z)^2) - 
     (16*(-459 - 114*y + 642*y^2))/(3*(-1 + z)^2) - 1744/(y^2*(-1 + z)) + 
     512/(y*(-1 + z)) - (16*(135 + 24*y - 648*y^2))/(3*(-1 + z)) - 
     (16*(12 + 288*y - 444*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) + 
     2144/(3*(-1 + y)*z^2) - 96/(y*z^2) - (16*(-39 - 327*y + 6*y^2))/
      (3*z^2) - 256/((-1 + y)^3*z) - 288/((-1 + y)^2*z) + 896/((-1 + y)*z) + 
     96/(y^3*z) - 1616/(3*y^2*z) + 656/(y*z) - (16*(-264 - 24*y + 648*y^2))/
      (3*z) + 128/((-1 + y)^2*(-1 + y + z)^2) - 
     1184/(3*(-1 + y)*(-1 + y + z)^2) + 32/(y*(-1 + y + z)^2) - 
     (16*(26 - 80*z))/(3*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) + 
     352/((-1 + y)^2*(-1 + y + z)) - 960/((-1 + y)*(-1 + y + z)) + 
     1744/(y^2*(-1 + y + z)) - 3392/(3*y*(-1 + y + z)) - 
     (16*(244 - 177*z))/(3*(-1 + y + z)) + (960*z)/(y + z)^5 - 
     96/(y*(y + z)^3) - 96/(y^2*(y + z)^2) + 1328/(3*y*(y + z)^2) - 
     96/(y^3*(y + z)) + 1616/(3*y^2*(y + z)) - 704/(3*y*(y + z)) - 
     (16*(144 + 63*z))/(3*(y + z)^4) - (16*(-128 + 64*z))/(3*(y + z)^3) - 
     (16*(-102 + 96*z))/(3*(-1 + y)) - (16*(-195 + 177*z))/(3*(y + z)) - 
     (16*(-152 + 189*z))/(3*(y + z)^2))*G[0, 1, 1, z] + 
   (-5888/(3*(-1 + y)^2) + (16*(61 - 288*z))/(3*y) + 
     (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
     (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + (16*(-324 - 408*y + 642*y^2))/
      (3*(-1 + z)^2) + 448/(y*(-1 + z)) + (16*(-12 + 324*y - 648*y^2))/
      (3*(-1 + z)) + (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 
     944/(3*(-1 + y)*z^2) + (16*(67 - 218*y + 6*y^2))/(3*z^2) - 
     608/((-1 + y)^2*z) - 2896/((-1 + y)*z) + 144/(y^2*z) - 880/(y*z) + 
     (16*(-165 - 324*y + 648*y^2))/(3*z) + 832/(3*(-1 + y)*(-1 + y + z)^2) + 
     64/(y*(-1 + y + z)^2) + 576/((-1 + y)^2*(-1 + y + z)) + 
     3984/((-1 + y)*(-1 + y + z)) - 1216/(y*(-1 + y + z)) + 
     (16*(241 - 6*z))/(3*(-1 + y + z)) + (256*z)/(y + z)^4 + 
     (16*(-66 - 24*z))/(3*(y + z)^3) - 144/(y*(y + z)^2) - 
     144/(y^2*(y + z)) + 352/(y*(y + z)) + (16*(63 + 3*z))/(3*(y + z)^2) + 
     (16*(-6 + 6*z))/(3*(y + z)) + (16*(117 + 10*z))/(3*(-1 + y + z)^2) + 
     (16*(-68 + 288*z))/(3*(-1 + y)) + (16*(64 + 288*z))/(3*(-1 + y)^3))*
    G[0, 1 - z, 0, y] + ((16*(67 - 288*z))/(3*y) + 
     (16*(-156 - 96*z))/(3*(-1 + y)^2) + (16*(16 - 32*z))/(3*y^2) - 
     (9600*y^2)/(-1 + z)^4 + (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + 
     (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) + 448/(y*(-1 + z)) + 
     (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) + (16*(12 + 288*y - 444*y^2))/
      (3*z^3) - 592/((-1 + y)*z^2) + (16*(-3 - 342*y + 6*y^2))/(3*z^2) + 
     160/((-1 + y)^2*z) - 1056/((-1 + y)*z) - 272/(y*z) + 
     (16*(-123 - 324*y + 648*y^2))/(3*z) + 64/(3*(-1 + y)*(-1 + y + z)^2) + 
     160/(y*(-1 + y + z)^2) + (16*(48 - 29*z))/(3*(-1 + y + z)^2) - 
     128/((-1 + y)^2*(-1 + y + z)) + 1840/((-1 + y)*(-1 + y + z)) - 
     1024/(y*(-1 + y + z)) - (320*z)/(y + z)^4 + 96/(y + z)^3 + 
     (16*(-3 - 36*z))/(3*(y + z)^2) + (16*(39 - 24*z))/(3*(y + z)) + 
     (16*(136 + 24*z))/(3*(-1 + y + z)) + (16*(-88 + 288*z))/(3*(-1 + y)) + 
     (16*(8 + 480*z))/(3*(-1 + y)^3))*G[0, 1 - z, 1 - z, y] + 
   ((16*(272 - 576*z))/(3*(-1 + y)^3) + (16*(-400 - 96*z))/(3*(-1 + y)^2) + 
     (16*(164 - 96*z))/(3*(-1 + y)) - (27328*y^2)/(-1 + z)^5 + 
     (16*(-1896*y - 6852*y^2))/(3*(-1 + z)^4) + (16*(-354 - 1956*y - 90*y^2))/
      (3*(-1 + z)^3) + 2224/(y*(-1 + z)^2) + (16*(-228 - 54*y - 483*y^2))/
      (3*(-1 + z)^2) - 2384/(y^2*(-1 + z)) + 1728/(y*(-1 + z)) + 
     (16*(-201 - 228*y + 612*y^2))/(3*(-1 + z)) + 
     (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 1280/(3*(-1 + y)*z^2) - 
     32/(y*z^2) + (16*(-19 - 220*y - 129*y^2))/(3*z^2) + 96/((-1 + y)^2*z) - 
     352/((-1 + y)*z) - 32/(y^2*z) + 720/(y*z) + (16*(221 + 228*y - 612*y^2))/
      (3*z) + (2304*z)/(-1 + y)^4 - 80/((-1 + y)*(-1 + y + z)^2) + 
     64/(y*(-1 + y + z)^2) - 128/((-1 + y)^2*(-1 + y + z)) - 
     1072/((-1 + y)*(-1 + y + z)) + 2736/(y^2*(-1 + y + z)) - 
     6464/(3*y*(-1 + y + z)) + (16*(-158 - 84*z))/(3*(-1 + y + z)) + 
     (1184*z)/(y + z)^4 - 608/(y*(y + z)^2) - 320/(y^2*(y + z)) + 
     544/(y*(y + z)) + (16*(-330 + 6*z))/(3*(y + z)^3) + 
     (16*(-56 + 31*z))/(3*(-1 + y + z)^2) + (16*(164 + 32*z))/(3*y^2) + 
     (16*(-75 + 84*z))/(3*(y + z)) + (16*(-401 + 96*z))/(3*y) + 
     (16*(90 + 117*z))/(3*(y + z)^2))*G[0, -z, 1 - z, y] + 
   ((-128*y)/(-1 + z)^3 - (128*y)/(-1 + z)^2 + (128*y)/(-1 + z) - (128*y)/z - 
     128/(z^2*(-1 + y + z)) + 256/(z*(-1 + y + z)))*G[1/2, 0, 0, z] + 
   (-128/(z*(-1 + y + z)^2) - 256/(z*(-1 + y + z)) + (128*z)/(y + z)^3 + 
     (-128 - 128*z)/(y + z)^2 + (128 - 128*z)/(y + z) + 
     (-128 + 128*z)/(-1 + y + z))*G[1/2, 0, 1, z] + 
   ((128*y)/(-1 + z)^3 + (128*y)/(-1 + z)^2 - (128*y)/(-1 + z) + (128*y)/z + 
     128/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)))*G[1/2, 1, 0, z] + 
   (128/(z*(-1 + y + z)^2) + (128 - 128*z)/(-1 + y + z) + 
     256/(z*(-1 + y + z)) - (128*z)/(y + z)^3 + (-128 + 128*z)/(y + z) + 
     (128 + 128*z)/(y + z)^2)*G[1/2, 1, 1, z] + 
   (3584/(-1 + y)^3 + 25952/(3*(-1 + y)^2) + 1664/(-1 + y) + 1792/(3*y) + 
     (16*(-1800*y + 1800*y^2))/(3*(-1 + z)^4) + 
     (16*(-360 - 648*y + 1008*y^2))/(3*(-1 + z)^3) - 1504/(y*(-1 + z)^2) + 
     (16*(234 + 690*y - 642*y^2))/(3*(-1 + z)^2) + 1376/(y^2*(-1 + z)) - 
     1696/(y*(-1 + z)) + (16*(48 - 636*y + 648*y^2))/(3*(-1 + z)) + 
     (16*(12 - 288*y + 372*y^2))/(3*z^3) + 528/((-1 + y)*z^2) - 128/(y*z^2) + 
     (16*(-115 + 241*y - 6*y^2))/(3*z^2) + 800/((-1 + y)^2*z) + 
     6496/((-1 + y)*z) + 1376/(y^2*z) - 4928/(3*y*z) + 
     (16*(158 + 636*y - 648*y^2))/(3*z) - 560/((-1 + y)*(-1 + y + z)^2) - 
     128/(y*(-1 + y + z)^2) - 800/((-1 + y)^2*(-1 + y + z)) - 
     6496/((-1 + y)*(-1 + y + z)) - 1376/(y^2*(-1 + y + z)) + 
     5312/(3*y*(-1 + y + z)) - 1504/(y*(y + z)^2) - 1376/(y^2*(y + z)) + 
     1568/(y*(y + z)) + (16*(-1440 - 3960*z - 720*z^2))/(3*(y + z)^3) + 
     (16*(-30 + 624*z - 672*z^2))/(3*(y + z)) + (16*(2394 + 774*z - 618*z^2))/
      (3*(y + z)^2) + (16*(96 + 48*z - 156*z^2))/(3*(-1 + y + z)^3) + 
     (16*(-370 + 397*z - 54*z^2))/(3*(-1 + y + z)^2) + 
     (16*(-423 - 624*z + 672*z^2))/(3*(-1 + y + z)) + 
     (16*(1800*z + 1800*z^2))/(3*(y + z)^4))*G[1, 0, 0, y] + 
   ((-16*(90 - 96*z))/(3*(-1 + y)) + (960*y)/(-1 + z)^5 - 
     (16*(-36 - 207*y))/(3*(-1 + z)^4) + 96/(y*(-1 + z)^3) - 
     (16*(29 + 76*y))/(3*(-1 + z)^3) - (16*(-82 - 135*y))/(3*(-1 + z)^2) - 
     96/(y^2*(-1 + z)^2) + 1328/(3*y*(-1 + z)^2) + 96/(y^3*(-1 + z)) - 
     1616/(3*y^2*(-1 + z)) + 704/(3*y*(-1 + z)) - (16*(-54 + 165*y))/
      (3*(-1 + z)) + 128/((-1 + y)^2*z^2) - 160/(3*(-1 + y)*z^2) + 
     32/(y*z^2) - (16*(-4 + 70*y))/(3*z^2) - (16*(-11 - 165*y))/(3*z) - 
     256/((-1 + y)^3*z) + 160/((-1 + y)^2*z) + 1088/((-1 + y)*z) - 
     1744/(y^2*z) + 3200/(3*y*z) + 128/((-1 + y)^2*(-1 + y + z)^2) - 
     416/(3*(-1 + y)*(-1 + y + z)^2) - 96/(y*(-1 + y + z)^2) + 
     256/((-1 + y)^3*(-1 + y + z)) - 224/((-1 + y)^2*(-1 + y + z)) - 
     1024/((-1 + y)*(-1 + y + z)) - 96/(y^3*(-1 + y + z)) + 
     1616/(3*y^2*(-1 + y + z)) - 656/(y*(-1 + y + z)) + 1584/(y*(y + z)^2) + 
     1744/(y^2*(y + z)) - 448/(y*(y + z)) - (16*(-16 + 32*z))/(3*y^2) - 
     (16*(223 + 96*z))/(3*y) - (16*(-204 + 192*z))/(3*(-1 + y)^2) - 
     (16*(1734*z - 1800*z^2))/(3*(y + z)^4) - (16*(-327 + 1368*z - 672*z^2))/
      (3*(-1 + y + z)) - (16*(132 - 441*z + 54*z^2))/(3*(-1 + y + z)^2) - 
     (16*(-144 - 48*z + 180*z^2))/(3*(-1 + y + z)^3) - 
     (16*(495 - 1578*z + 618*z^2))/(3*(y + z)^2) - 
     (16*(747 - 1368*z + 672*z^2))/(3*(y + z)) - 
     (16*(-1368 + 834*z + 720*z^2))/(3*(y + z)^3))*G[1, 0, 0, z] + 
   ((16*(272 - 576*z))/(3*(-1 + y)^3) + (16*(-586 - 96*z))/(3*(-1 + y)^2) + 
     (16*(89 - 96*z))/(3*(-1 + y)) + (16*(16 - 32*z))/(3*y^2) + 
     (27328*y^2)/(-1 + z)^5 + (16*(4806*y + 3900*y^2))/(3*(-1 + z)^4) + 
     (16*(1404 + 3192*y - 1062*y^2))/(3*(-1 + z)^3) - 512/(y*(-1 + z)^2) + 
     (16*(687 - 1419*y + 1101*y^2))/(3*(-1 + z)^2) + 64/(y^2*(-1 + z)) - 
     1440/(y*(-1 + z)) + (16*(-45 + 1308*y - 1212*y^2))/(3*(-1 + z)) + 
     (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) - 
     480/((-1 + y)*z^2) + 96/(y*z^2) + (16*(-15 - 312*y + 111*y^2))/(3*z^2) - 
     256/((-1 + y)^3*z) + 352/((-1 + y)^2*z) - 448/((-1 + y)*z) - 
     96/(y^3*z) - 2128/(3*y^2*z) + 880/(y*z) + (16*(151 - 1308*y + 1212*y^2))/
      (3*z) + (2304*z)/(-1 + y)^4 + 128/((-1 + y)^2*(-1 + y + z)^2) - 
     848/(3*(-1 + y)*(-1 + y + z)^2) + 128/(y*(-1 + y + z)^2) + 
     256/((-1 + y)^3*(-1 + y + z)) - 384/((-1 + y)^2*(-1 + y + z)) - 
     848/((-1 + y)*(-1 + y + z)) - 64/(y^2*(-1 + y + z)) - 
     448/(y*(-1 + y + z)) - (960*z)/(y + z)^5 + (16*(144 - 48*z))/
      (3*(y + z)^4) + 96/(y*(y + z)^3) + (16*(64 - 401*z))/(3*(y + z)^3) + 
     96/(y^2*(y + z)^2) + 880/(3*y*(y + z)^2) + (16*(496 - 252*z))/
      (3*(y + z)^2) + 96/(y^3*(y + z)) + 2128/(3*y^2*(y + z)) + 
     2000/(3*y*(y + z)) + (16*(219 - 246*z))/(3*(y + z)) + 
     (16*(-38 + 31*z))/(3*(-1 + y + z)^2) + (16*(-862 + 96*z))/(3*y) + 
     (16*(-293 + 246*z))/(3*(-1 + y + z)))*G[1, 0, 1, z] + 
   ((32*(-78 - 96*z))/(3*(-1 + y)) + (32*(-2088*y + 2088*y^2))/
      (3*(-1 + z)^4) + (32*(-396 - 648*y + 1044*y^2))/(3*(-1 + z)^3) - 
     3712/(y*(-1 + z)^2) + (32*(192 + 792*y - 636*y^2))/(3*(-1 + z)^2) + 
     3456/(y^2*(-1 + z)) - 4096/(y*(-1 + z)) + (32*(108 - 684*y + 636*y^2))/
      (3*(-1 + z)) + (32*(-288*y + 408*y^2))/(3*z^3) + 
     3904/(3*(-1 + y)*z^2) + (32*(6 + 315*y))/(3*z^2) - 128/((-1 + y)^2*z) + 
     3072/((-1 + y)*z) + 64/(y*z) + (32*(104 + 684*y - 636*y^2))/(3*z) + 
     32/(3*(-1 + y)*(-1 + y + z)^2) - 256/(y*(-1 + y + z)^2) - 
     5120/(3*(-1 + y + z)) + 128/((-1 + y)^2*(-1 + y + z)) - 
     2176/((-1 + y)*(-1 + y + z)) - 3456/(y^2*(-1 + y + z)) + 
     12608/(3*y*(-1 + y + z)) + (32*(16 + 11*z))/(3*(-1 + y + z)^2) + 
     (32*(378 + 48*z))/(3*(-1 + y)^2) + (32*(59 + 96*z))/(3*y) + 
     (32*(-48 + 288*z))/(3*(-1 + y)^3))*G[1, 0, 1 - z, y] + 
   (1024/(-1 + y)^3 - 8704/(-1 + y)^2 + 1504/(-1 + y) - 8800/(3*y) + 
     (16*(6552*y - 6552*y^2))/(3*(-1 + z)^4) + 
     (16*(1242 + 1926*y - 3168*y^2))/(3*(-1 + z)^3) + 5840/(y*(-1 + z)^2) + 
     (16*(-522 - 2475*y + 1902*y^2))/(3*(-1 + z)^2) - 5456/(y^2*(-1 + z)) + 
     6320/(y*(-1 + z)) + (16*(-363 + 2097*y - 1896*y^2))/(3*(-1 + z)) + 
     (16*(576*y - 816*y^2))/(3*z^3) - 5824/(3*(-1 + y)*z^2) + 160/(y*z^2) + 
     (16*(-283 - 747*y - 6*y^2))/(3*z^2) + 576/((-1 + y)^2*z) - 
     9728/((-1 + y)*z) - 5456/(y^2*z) + 17504/(3*y*z) + 
     (16*(-965 - 2097*y + 1896*y^2))/(3*z) + 
     5632/(3*(-1 + y)*(-1 + y + z)^2) + 160/(y*(-1 + y + z)^2) - 
     576/((-1 + y)^2*(-1 + y + z)) + 9728/((-1 + y)*(-1 + y + z)) + 
     5456/(y^2*(-1 + y + z)) - 20192/(3*y*(-1 + y + z)) + 
     5840/(y*(y + z)^2) + 5456/(y^2*(y + z)) - 5424/(y*(y + z)) + 
     (16*(-6552*z - 6552*z^2))/(3*(y + z)^4) + 
     (16*(2087 + 1299*z - 1872*z^2))/(3*(-1 + y + z)) + 
     (16*(800 - 1221*z + 186*z^2))/(3*(-1 + y + z)^2) + 
     (16*(-240 - 96*z + 336*z^2))/(3*(-1 + y + z)^3) + 
     (16*(-7800 - 1725*z + 1686*z^2))/(3*(y + z)^2) + 
     (16*(-96 - 1299*z + 1872*z^2))/(3*(y + z)) + 
     (16*(5310 + 13878*z + 2016*z^2))/(3*(y + z)^3))*G[1, 1, 0, y] + 
   ((-16*(421 - 96*z))/(3*(-1 + y)) - (64*y)/(-1 + z)^4 - 
     (16*(-130 - 410*y))/(3*(-1 + z)^3) - 1408/(3*y*(-1 + z)^2) - 
     (16*(-22 + 180*y))/(3*(-1 + z)^2) - (16*(105 - 171*y))/(3*(-1 + z)) + 
     1408/(3*y^2*(-1 + z)) - 1120/(3*y*(-1 + z)) - 
     (16*(-76 - 42*y))/(3*z^2) + 64/((-1 + y)^2*z^2) + 
     2272/(3*(-1 + y)*z^2) - 96/(y*z^2) - 128/((-1 + y)^3*z) - 
     736/((-1 + y)^2*z) + 2176/((-1 + y)*z) + 144/(y^2*z) - 8128/(3*y*z) - 
     (16*(-102 + 171*y))/(3*z) - (2304*z)/(-1 + y)^4 + 
     64/((-1 + y)^2*(-1 + y + z)^2) - 544/((-1 + y)*(-1 + y + z)^2) + 
     128/((-1 + y)^3*(-1 + y + z)) + 736/((-1 + y)^2*(-1 + y + z)) - 
     3280/((-1 + y)*(-1 + y + z)) - 1408/(3*y^2*(-1 + y + z)) + 
     1264/(3*y*(-1 + y + z)) - (27328*z^2)/(y + z)^5 + 432/(y*(y + z)^2) - 
     144/(y^2*(y + z)) + 1248/(y*(y + z)) - (16*(-16 + 32*z))/(3*y^2) - 
     (16*(-573 + 96*z))/(3*y) - (16*(54 + 480*z))/(3*(-1 + y)^2) - 
     (16*(208 + 1152*z))/(3*(-1 + y)^3) - (16*(-5646*z - 7560*z^2))/
      (3*(y + z)^4) - (16*(-3816 + 660*z - 375*z^2))/(3*(y + z)^2) - 
     (16*(1242 + 10608*z - 210*z^2))/(3*(y + z)^3) - 
     (16*(-297 + 894*z - 180*z^2))/(3*(y + z)) - 
     (16*(1645 - 894*z + 180*z^2))/(3*(-1 + y + z)) - 
     (16*(644 - 1279*z + 195*z^2))/(3*(-1 + y + z)^2) - 
     (16*(-288 - 144*z + 468*z^2))/(3*(-1 + y + z)^3))*G[1, 1, 0, z] + 
   ((16*(-12 - 576*z))/(3*(-1 + y)^2) + (16*(569 - 288*z))/(3*y) + 
     (16*(16 - 32*z))/(3*y^2) + (576*y)/(-1 + z)^3 + 
     (16*(-60 - 6*y))/(3*(-1 + z)^2) + 320/(y*(-1 + z)) + 
     (16*(-90 + 12*y))/(3*(-1 + z)) + (16*(-72 - 9*y))/(3*z^2) - 
     384/((-1 + y)*z^2) - 96/(y*z^2) + (16*(95 - 12*y))/(3*z) + 
     224/((-1 + y)^2*z) + 416/((-1 + y)*z) + 1856/(3*y^2*z) - 944/(y*z) + 
     160/((-1 + y)*(-1 + y + z)^2) + 64/(y*(-1 + y + z)^2) + 
     (16*(-18 - 57*z))/(3*(-1 + y + z)^2) - 224/((-1 + y)^2*(-1 + y + z)) - 
     416/((-1 + y)*(-1 + y + z)) - 128/(y*(-1 + y + z)) + 
     (16*(36 - 45*z))/(3*(-1 + y + z)) - (48*z)/(y + z)^4 - 
     224/(3*y*(y + z)^2) - 1856/(3*y^2*(y + z)) - 2656/(3*y*(y + z)) + 
     (16*(-18 + 45*z))/(3*(y + z)) + (16*(34 + 52*z))/(3*(y + z)^3) + 
     (16*(-263 + 123*z))/(3*(y + z)^2) + (16*(-186 + 288*z))/(3*(-1 + y)))*
    G[1, 1, 1, z] + G[-z, y]*(((-16*(-366 - 384*z))/(3*(-1 + y)^2) - 
       (16*(-530 - 192*z))/(3*y) - (16*(-148 - 64*z))/(3*y^2) - 
       (16*(-2952*y - 2952*y^2))/(3*(-1 + z)^4) - 
       (16*(-450 - 4554*y - 1152*y^2))/(3*(-1 + z)^3) + 3344/(y*(-1 + z)^2) - 
       (16*(-1044 - 501*y + 618*y^2))/(3*(-1 + z)^2) - 3312/(y^2*(-1 + z)) + 
       1280/(y*(-1 + z)) - (16*(-21 + 198*y - 600*y^2))/(3*(-1 + z)) - 
       (16*(-24 + 576*y - 744*y^2))/(3*z^3) + 64/((-1 + y)^2*z^2) + 
       1696/(3*(-1 + y)*z^2) - 96/(y*z^2) - (16*(60 - 468*y - 18*y^2))/
        (3*z^2) - 128/((-1 + y)^3*z) - 736/((-1 + y)^2*z) + 
       656/((-1 + y)*z) + 3376/(3*y^2*z) - 5056/(3*y*z) - 
       (16*(-356 - 198*y + 600*y^2))/(3*z) + 64/((-1 + y)^2*(-1 + y + z)^2) + 
       368/(3*(-1 + y)*(-1 + y + z)^2) - 96/(y*(-1 + y + z)^2) + 
       128/((-1 + y)^3*(-1 + y + z)) + 640/((-1 + y)^2*(-1 + y + z)) - 
       848/((-1 + y)*(-1 + y + z)) + 3248/(y^2*(-1 + y + z)) - 
       3808/(3*y*(-1 + y + z)) - (1536*z)/(y + z)^4 - 
       (16*(-116 - 590*z))/(3*(y + z)^3) - 3760/(3*y*(y + z)^2) - 
       (16*(865 - 213*z))/(3*(y + z)^2) - 5680/(3*y^2*(y + z)) - 
       512/(3*y*(y + z)) - (16*(363 - 213*z))/(3*(y + z)) - 
       (16*(10 + 26*z))/(3*(-1 + y + z)^2) - (16*(-165 + 192*z))/
        (3*(-1 + y)) - (16*(-373 + 213*z))/(3*(-1 + y + z)))*G[0, 1, z] + 
     (-2048/y + (-128 - 3520*z)/y^2 - 32/(y*z^2) + 256/z + 64/(y^2*z) + 
       512/(y*z) - 64/(y*(-1 + y + z)^2) + 96/(z*(-1 + y + z)^2) - 
       704/(y^2*(-1 + y + z)) + 1504/(y*(-1 + y + z)) + 
       (-752 - 992*z)/(-1 + y + z) + 96/(z*(-1 + y + z)) + 
       (3328*z)/(y + z)^4 + (-4480 - 512*z)/(y + z)^3 - 576/(y*(y + z)^2) + 
       64/(y^2*(y + z)) + 1376/(y*(y + z)) + (-32 + 176*z)/(-1 + y + z)^2 + 
       (-672 + 992*z)/(y + z) + (3136 + 1024*z)/(y + z)^2)*G[1, 0, z] + 
     ((-16*(700 - 692*z))/(3*y^2) - (16*(-204 - 192*z))/(3*(-1 + y)^2) - 
       (16*(-285 - 96*z))/(3*y) - (16*(-1800*y - 1800*y^2))/(3*(-1 + z)^4) - 
       (16*(-360 - 3168*y - 1008*y^2))/(3*(-1 + z)^3) + 1312/(y*(-1 + z)^2) - 
       (16*(-378 - 138*y + 642*y^2))/(3*(-1 + z)^2) - 1184/(y^2*(-1 + z)) + 
       960/(y*(-1 + z)) - (16*(72 - 6*y - 648*y^2))/(3*(-1 + z)) - 
       (16*(12 + 288*y - 444*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) + 
       2720/(3*(-1 + y)*z^2) - 96/(y*z^2) - (16*(-66 - 360*y + 6*y^2))/
        (3*z^2) - 256/((-1 + y)^3*z) - 480/((-1 + y)^2*z) + 
       544/((-1 + y)*z) + 96/(y^3*z) - 320/(3*y^2*z) - 112/(y*z) - 
       (16*(-315 + 6*y + 648*y^2))/(3*z) + 128/((-1 + y)^2*(-1 + y + z)^2) - 
       1184/(3*(-1 + y)*(-1 + y + z)^2) - 64/(y*(-1 + y + z)^2) - 
       (16*(38 - 71*z))/(3*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) + 
       544/((-1 + y)^2*(-1 + y + z)) - 608/((-1 + y)*(-1 + y + z)) + 
       1472/(y^2*(-1 + y + z)) - 800/(3*y*(-1 + y + z)) - 
       (16*(190 - 99*z))/(3*(-1 + y + z)) + (960*z)/(y + z)^5 - 
       (16*(144 - 267*z))/(3*(y + z)^4) - 96/(y*(y + z)^3) - 
       96/(y^2*(y + z)^2) + 2240/(3*y*(y + z)^2) - 96/(y^3*(y + z)) + 
       3680/(3*y^2*(y + z)) - 32/(3*y*(y + z)) - (16*(-78 + 96*z))/
        (3*(-1 + y)) - (16*(-237 + 99*z))/(3*(y + z)) - 
       (16*(142 + 106*z))/(3*(y + z)^3) - (16*(-428 + 120*z))/(3*(y + z)^2))*
      G[1, 1, z] + (-128/y - 128/z - 128/(y^2*z) + 256/(y*z) - 
       (384*z)/(y + z)^4 - 640/(y + z)^2 + 128/(y*(y + z)^2) + 384/(y + z) + 
       128/(y^2*(y + z)) - 128/(y*(y + z)) + (512 + 128*z)/(y + z)^3)*
      G[-1, 0, 1, z] + (96/y + (192 + 192*y)/z^2 + 1056/z - 96/(y*z) + 
       160/(z*(-1 + y + z)^2) + 192/(z^2*(-1 + y + z)) + 
       768/(z*(-1 + y + z)) - (1216*z)/(y + z)^3 + (1152 - 704*z)/(y + z)^2 + 
       (608 - 768*z)/(y + z) + (192 + 64*z)/(-1 + y + z)^2 + 
       (-1504 + 768*z)/(-1 + y + z))*G[0, 0, 1, z] + 
     (384/y + (128 - 224*y)/z^2 + 672/z - 1216/(y^2*z) + 896/(y*z) + 
       64/(z*(-1 + y + z)^2) + 256/(y^2*(-1 + y + z)) - 
       512/(y*(-1 + y + z)) + 64/(z^2*(-1 + y + z)) + (19200*z^2)/(y + z)^5 + 
       1856/(y*(y + z)^2) + 1856/(y^2*(y + z)) - 1408/(y*(y + z)) + 
       (-1792 + 2816*z)/y^2 + (-26880*z - 17280*z^2)/(y + z)^4 + 
       (12288 + 25344*z - 4352*z^2)/(y + z)^3 + (-11328 + 5888*z - 4032*z^2)/
        (y + z)^2 + (-1920 + 5376*z - 3712*z^2)/(y + z) + 
       (512 - 640*z + 320*z^2)/(-1 + y + z)^2 + (3232 - 5376*z + 3712*z^2)/
        (-1 + y + z))*G[0, 1, 0, z] + 
     (-384/y^2 - 576/y + (-416 - 384*y)/z^2 - 1216/z + 96/(y^2*z) - 
       32/(y*z) + (-96 - 224*z)/(-1 + y + z)^2 - 448/(z*(-1 + y + z)^2) - 
       192/(y^2*(-1 + y + z)) + (1504 - 256*z)/(-1 + y + z) - 
       384/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)) - (96*z)/(y + z)^4 + 
       96/(y*(y + z)^2) + 96/(y^2*(y + z)) - 32/(y*(y + z)) + 
       (-576 + 256*z)/(y + z) + (288 + 416*z)/(y + z)^2)*G[0, 1, 1, z] + 
     (192/y + 160/(y^2*z) - 128/(y*z) - 128/(-1 + y + z)^2 + 
       128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
       32/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 + 160/(y*(y + z)^2) + 
       (-256 - 160*z)/(y + z)^2 + 160/(y^2*(y + z)) - 128/(y*(y + z)) + 
       (160 - 64*z)/(y + z) + (384 + 64*z)/(-1 + y + z) + 
       (448 + 64*z)/(y + z)^3 + (-896 + 1408*z)/y^2)*G[1, 0, 0, z] + 
     (160/y + (-192 - 160*y)/z^2 - 352/z + 32/(y*z) + 
       (-320 - 32*z)/(-1 + y + z)^2 - 96/(z*(-1 + y + z)^2) + 
       128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       (960 - 128*z)/(-1 + y + z) - 160/(z^2*(-1 + y + z)) - 
       (576*z)/(y + z)^4 + 320/(y*(y + z)^2) + 320/(y^2*(y + z)) - 
       256/(y*(y + z)) + (-1024 + 96*z)/(y + z)^2 + (224 + 128*z)/(y + z) + 
       (896 + 544*z)/(y + z)^3 + (-896 + 1408*z)/y^2)*G[1, 0, 1, z] + 
     (-384/y + (1792 - 2816*z)/y^2 + (128 - 224*y)/z^2 + 672/z + 
       384/(y^2*z) - 384/(y*z) - 224/(z*(-1 + y + z)^2) - 
       256/(y^2*(-1 + y + z)) + 512/(y*(-1 + y + z)) - 
       256/(z^2*(-1 + y + z)) + (19200*z^2)/(y + z)^5 - 1024/(y*(y + z)^2) - 
       1024/(y^2*(y + z)) + 896/(y*(y + z)) + (-22080*z - 17280*z^2)/
        (y + z)^4 + (4224 + 24960*z - 4352*z^2)/(y + z)^3 + 
       (-6720 + 7552*z - 4032*z^2)/(y + z)^2 + (-4800 + 6528*z - 3712*z^2)/
        (y + z) + (96 - 928*z + 320*z^2)/(-1 + y + z)^2 + 
       (3488 - 6528*z + 3712*z^2)/(-1 + y + z))*G[1, 1, 0, z] + 
     (-704/y + (1408 - 2816*z)/y^2 - 32/z^2 - 320/z - 128/(y^2*z) - 
       64/(y*z) + 96/(z*(-1 + y + z)^2) - 928/(-1 + y + z) - 
       448/(y^2*(-1 + y + z)) + 512/(y*(-1 + y + z)) + (672*z)/(y + z)^4 - 
       320/(y*(y + z)^2) + (640 - 320*z)/(y + z)^2 - 256/(y + z) - 
       320/(y^2*(y + z)) + 256/(y*(y + z)) + (32 + 128*z)/(-1 + y + z)^2 + 
       (-896 + 160*z)/(y + z)^3)*G[1, 1, 1, z]) + 
   ((32*(-78 - 96*z))/(3*(-1 + y)) + (32*(-2088*y + 2088*y^2))/
      (3*(-1 + z)^4) + (32*(-396 - 648*y + 1044*y^2))/(3*(-1 + z)^3) - 
     3712/(y*(-1 + z)^2) + (32*(192 + 792*y - 636*y^2))/(3*(-1 + z)^2) + 
     3456/(y^2*(-1 + z)) - 4096/(y*(-1 + z)) + (32*(108 - 684*y + 636*y^2))/
      (3*(-1 + z)) + (32*(-288*y + 408*y^2))/(3*z^3) + 
     3904/(3*(-1 + y)*z^2) + (32*(6 + 315*y))/(3*z^2) - 128/((-1 + y)^2*z) + 
     3072/((-1 + y)*z) + 64/(y*z) + (32*(104 + 684*y - 636*y^2))/(3*z) + 
     32/(3*(-1 + y)*(-1 + y + z)^2) - 256/(y*(-1 + y + z)^2) - 
     5120/(3*(-1 + y + z)) + 128/((-1 + y)^2*(-1 + y + z)) - 
     2176/((-1 + y)*(-1 + y + z)) - 3456/(y^2*(-1 + y + z)) + 
     12608/(3*y*(-1 + y + z)) + (32*(16 + 11*z))/(3*(-1 + y + z)^2) + 
     (32*(378 + 48*z))/(3*(-1 + y)^2) + (32*(59 + 96*z))/(3*y) + 
     (32*(-48 + 288*z))/(3*(-1 + y)^3))*G[1, 1 - z, 0, y] + 
   (384/y + (640*y)/(-1 + z)^4 - (896*y)/(-1 + z)^3 + 128/(y*(-1 + z)^2) + 
     (-384 + 512*y)/(-1 + z)^2 + (384 - 512*y)/(-1 + z) - 
     256/(y^2*(-1 + z)) - 384/(y*(-1 + z)) + (512*y)/z + 
     128/(y*(-1 + y + z)^2) + 256/(z*(-1 + y + z)^2) - 256/(-1 + y + z) + 
     256/(y^2*(-1 + y + z)) + 256/(z*(-1 + y + z)) + 
     (-256 + 128*z)/(-1 + y + z)^2)*G[2, 1, 0, z] + 
   (384/y + (-128 - 128*y)/z^2 + 128/(y*z^2) + 128/z - 256/(y^2*z) - 
     256/(z^2*(-1 + y + z)) + 256/(z*(-1 + y + z)) - (640*z)/(y + z)^4 + 
     (640 - 896*z)/(y + z)^3 + 128/(y*(y + z)^2) + (512 - 512*z)/(y + z)^2 + 
     256/(y^2*(y + z)) + 384/(y*(y + z)) + (128 - 512*z)/(y + z) + 
     (-512 + 512*z)/(-1 + y + z))*G[-1 - z, -z, 1 - z, y] + 
   (128/(z*(-1 + y + z)^2) + (128 - 128*z)/(-1 + y + z) + 
     256/(z*(-1 + y + z)) - (128*z)/(y + z)^3 + (-128 + 128*z)/(y + z) + 
     (128 + 128*z)/(y + z)^2)*G[1/2 - z, 1 - z, 1 - z, y] + 
   (-128/(z*(-1 + y + z)^2) - 256/(z*(-1 + y + z)) + (128*z)/(y + z)^3 + 
     (-128 - 128*z)/(y + z)^2 + (128 - 128*z)/(y + z) + 
     (-128 + 128*z)/(-1 + y + z))*G[1/2 - z, -z, 1 - z, y] + 
   (-5888/(3*(-1 + y)^2) + (16*(61 - 288*z))/(3*y) + 
     (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
     (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + (16*(-324 - 408*y + 642*y^2))/
      (3*(-1 + z)^2) + 448/(y*(-1 + z)) + (16*(-12 + 324*y - 648*y^2))/
      (3*(-1 + z)) + (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 
     944/(3*(-1 + y)*z^2) + (16*(67 - 218*y + 6*y^2))/(3*z^2) - 
     608/((-1 + y)^2*z) - 2896/((-1 + y)*z) + 144/(y^2*z) - 880/(y*z) + 
     (16*(-165 - 324*y + 648*y^2))/(3*z) + 832/(3*(-1 + y)*(-1 + y + z)^2) + 
     64/(y*(-1 + y + z)^2) + 576/((-1 + y)^2*(-1 + y + z)) + 
     3984/((-1 + y)*(-1 + y + z)) - 1216/(y*(-1 + y + z)) + 
     (16*(241 - 6*z))/(3*(-1 + y + z)) + (256*z)/(y + z)^4 + 
     (16*(-66 - 24*z))/(3*(y + z)^3) - 144/(y*(y + z)^2) - 
     144/(y^2*(y + z)) + 352/(y*(y + z)) + (16*(63 + 3*z))/(3*(y + z)^2) + 
     (16*(-6 + 6*z))/(3*(y + z)) + (16*(117 + 10*z))/(3*(-1 + y + z)^2) + 
     (16*(-68 + 288*z))/(3*(-1 + y)) + (16*(64 + 288*z))/(3*(-1 + y)^3))*
    G[1 - z, 0, 0, y] + ((16*(67 - 288*z))/(3*y) + 
     (16*(-156 - 96*z))/(3*(-1 + y)^2) + (16*(16 - 32*z))/(3*y^2) - 
     (9600*y^2)/(-1 + z)^4 + (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + 
     (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) + 448/(y*(-1 + z)) + 
     (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) + (16*(12 + 288*y - 444*y^2))/
      (3*z^3) - 592/((-1 + y)*z^2) + (16*(-3 - 342*y + 6*y^2))/(3*z^2) + 
     160/((-1 + y)^2*z) - 1056/((-1 + y)*z) - 272/(y*z) + 
     (16*(-123 - 324*y + 648*y^2))/(3*z) + 64/(3*(-1 + y)*(-1 + y + z)^2) + 
     160/(y*(-1 + y + z)^2) + (16*(48 - 29*z))/(3*(-1 + y + z)^2) - 
     128/((-1 + y)^2*(-1 + y + z)) + 1840/((-1 + y)*(-1 + y + z)) - 
     1024/(y*(-1 + y + z)) - (320*z)/(y + z)^4 + 96/(y + z)^3 + 
     (16*(-3 - 36*z))/(3*(y + z)^2) + (16*(39 - 24*z))/(3*(y + z)) + 
     (16*(136 + 24*z))/(3*(-1 + y + z)) + (16*(-88 + 288*z))/(3*(-1 + y)) + 
     (16*(8 + 480*z))/(3*(-1 + y)^3))*G[1 - z, 0, 1 - z, y] + 
   ((-16*(10 - 384*z))/(3*y) - (16*(32 - 64*z))/(3*y^2) - 
     (27328*y^2)/(-1 + z)^5 - (16*(5106*y + 2100*y^2))/(3*(-1 + z)^4) - 
     (16*(1266 + 2214*y - 2070*y^2))/(3*(-1 + z)^3) - 16/(y*(-1 + z)^2) - 
     (16*(18 - 1797*y + 1743*y^2))/(3*(-1 + z)^2) - 112/(y^2*(-1 + z)) - 
     896/(y*(-1 + z)) - (16*(27 + 1686*y - 1860*y^2))/(3*(-1 + z)) - 
     (16*(12 + 288*y - 444*y^2))/(3*z^3) + 2768/(3*(-1 + y)*z^2) + 
     32/(y*z^2) - (16*(-151 - 484*y + 117*y^2))/(3*z^2) - 
     416/((-1 + y)^2*z) + 1840/((-1 + y)*z) + 3568/(y^2*z) - 7472/(3*y*z) - 
     (16*(-326 - 1686*y + 1860*y^2))/(3*z) - 336/((-1 + y)*(-1 + y + z)^2) - 
     288/(y*(-1 + y + z)^2) + 224/((-1 + y)^2*(-1 + y + z)) - 
     3536/((-1 + y)*(-1 + y + z)) + 112/(y^2*(-1 + y + z)) + 
     1520/(y*(-1 + y + z)) - (27328*z^2)/(y + z)^5 - 3696/(y*(y + z)^2) - 
     3568/(y^2*(y + z)) + 3072/(y*(y + z)) - (16*(76 + 96*z))/
      (3*(-1 + y)^2) - (16*(188 + 384*z))/(3*(-1 + y)) - 
     (16*(32 + 1152*z))/(3*(-1 + y)^3) - (16*(-9318*z - 4608*z^2))/
      (3*(y + z)^4) - (16*(-4332 + 1353*z - 825*z^2))/(3*(y + z)^2) - 
     (16*(4668 + 8754*z - 786*z^2))/(3*(y + z)^3) - 
     (16*(-348 + 1392*z - 708*z^2))/(3*(y + z)) - 
     (16*(320 - 576*z + 117*z^2))/(3*(-1 + y + z)^2) - 
     (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) - 
     (16*(1254 - 1392*z + 708*z^2))/(3*(-1 + y + z)))*G[1 - z, 1, 0, y] + 
   ((16*(67 - 288*z))/(3*y) + (16*(-156 - 96*z))/(3*(-1 + y)^2) + 
     (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
     (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + (16*(-324 - 408*y + 642*y^2))/
      (3*(-1 + z)^2) + 448/(y*(-1 + z)) + (16*(-12 + 324*y - 648*y^2))/
      (3*(-1 + z)) + (16*(12 + 288*y - 444*y^2))/(3*z^3) - 
     592/((-1 + y)*z^2) + (16*(-3 - 342*y + 6*y^2))/(3*z^2) + 
     160/((-1 + y)^2*z) - 1056/((-1 + y)*z) - 272/(y*z) + 
     (16*(-123 - 324*y + 648*y^2))/(3*z) + 64/(3*(-1 + y)*(-1 + y + z)^2) + 
     160/(y*(-1 + y + z)^2) + (16*(48 - 29*z))/(3*(-1 + y + z)^2) - 
     128/((-1 + y)^2*(-1 + y + z)) + 1840/((-1 + y)*(-1 + y + z)) - 
     1024/(y*(-1 + y + z)) - (320*z)/(y + z)^4 + 96/(y + z)^3 + 
     (16*(-3 - 36*z))/(3*(y + z)^2) + (16*(39 - 24*z))/(3*(y + z)) + 
     (16*(136 + 24*z))/(3*(-1 + y + z)) + (16*(-88 + 288*z))/(3*(-1 + y)) + 
     (16*(8 + 480*z))/(3*(-1 + y)^3))*G[1 - z, 1 - z, 0, y] + 
   ((16*(-12 - 576*z))/(3*(-1 + y)^2) + (16*(569 - 288*z))/(3*y) + 
     (16*(16 - 32*z))/(3*y^2) + (576*y)/(-1 + z)^3 + 
     (16*(-60 - 6*y))/(3*(-1 + z)^2) + 320/(y*(-1 + z)) + 
     (16*(-90 + 12*y))/(3*(-1 + z)) + (16*(-72 - 9*y))/(3*z^2) - 
     384/((-1 + y)*z^2) - 96/(y*z^2) + (16*(95 - 12*y))/(3*z) + 
     224/((-1 + y)^2*z) + 416/((-1 + y)*z) + 1856/(3*y^2*z) - 944/(y*z) + 
     160/((-1 + y)*(-1 + y + z)^2) + 64/(y*(-1 + y + z)^2) + 
     (16*(-18 - 57*z))/(3*(-1 + y + z)^2) - 224/((-1 + y)^2*(-1 + y + z)) - 
     416/((-1 + y)*(-1 + y + z)) - 128/(y*(-1 + y + z)) + 
     (16*(36 - 45*z))/(3*(-1 + y + z)) - (48*z)/(y + z)^4 - 
     224/(3*y*(y + z)^2) - 1856/(3*y^2*(y + z)) - 2656/(3*y*(y + z)) + 
     (16*(-18 + 45*z))/(3*(y + z)) + (16*(34 + 52*z))/(3*(y + z)^3) + 
     (16*(-263 + 123*z))/(3*(y + z)^2) + (16*(-186 + 288*z))/(3*(-1 + y)))*
    G[1 - z, 1 - z, 1 - z, y] + ((16*(272 - 576*z))/(3*(-1 + y)^3) + 
     (16*(-586 - 96*z))/(3*(-1 + y)^2) + (16*(65 - 96*z))/(3*(-1 + y)) + 
     (16*(16 - 32*z))/(3*y^2) + (27328*y^2)/(-1 + z)^5 + 
     (16*(5496*y + 3900*y^2))/(3*(-1 + z)^4) + 
     (16*(1182 + 3702*y - 1062*y^2))/(3*(-1 + z)^3) - 208/(y*(-1 + z)^2) + 
     (16*(-18 - 1323*y + 1101*y^2))/(3*(-1 + z)^2) + 688/(y^2*(-1 + z)) + 
     704/(y*(-1 + z)) + (16*(36 + 1356*y - 1212*y^2))/(3*(-1 + z)) + 
     (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) - 
     320/((-1 + y)*z^2) + 160/(y*z^2) + (16*(27 - 300*y + 111*y^2))/(3*z^2) - 
     256/((-1 + y)^3*z) + 192/((-1 + y)^2*z) - 1344/((-1 + y)*z) - 
     96/(y^3*z) - 2944/(3*y^2*z) + 1488/(y*z) + 
     (16*(-56 - 1356*y + 1212*y^2))/(3*z) + (2304*z)/(-1 + y)^4 + 
     128/((-1 + y)^2*(-1 + y + z)^2) - 848/(3*(-1 + y)*(-1 + y + z)^2) + 
     64/(y*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) - 
     224/((-1 + y)^2*(-1 + y + z)) + 48/((-1 + y)*(-1 + y + z)) - 
     272/(y^2*(-1 + y + z)) + 352/(y*(-1 + y + z)) - (960*z)/(y + z)^5 + 
     96/(y*(y + z)^3) + (16*(-206 - 443*z))/(3*(y + z)^3) + 
     96/(y^2*(y + z)^2) + 1792/(3*y*(y + z)^2) + (16*(772 - 183*z))/
      (3*(y + z)^2) + 96/(y^3*(y + z)) + 4192/(3*y^2*(y + z)) + 
     2672/(3*y*(y + z)) + (16*(261 - 168*z))/(3*(y + z)) + 
     (16*(-50 + 22*z))/(3*(-1 + y + z)^2) + (16*(-334 + 96*z))/(3*y) + 
     (16*(-275 + 168*z))/(3*(-1 + y + z)) + (16*(144 + 282*z))/(3*(y + z)^4))*
    G[1 - z, -z, 1 - z, y] + (64/(-1 + y)^2 - 160/(-1 + y) + 224/y + 
     (-3072*y - 3072*y^2)/(-1 + z)^4 + (-768 - 4224*y - 384*y^2)/(-1 + z)^3 - 
     384/(y*(-1 + z)^2) + (-1728 - 1024*y - 64*y^2)/(-1 + z)^2 + 
     384/(y^2*(-1 + z)) + 256/(y*(-1 + z)) + (64 + 448*y + 128*y^2)/
      (-1 + z) - 128/((-1 + y)*z^2) + (-128 - 192*y - 64*y^2)/z^2 + 
     256/((-1 + y)^2*z) + 608/((-1 + y)*z) - 480/(y^2*z) + 800/(y*z) + 
     (-64 - 448*y - 128*y^2)/z - 96/((-1 + y)*(-1 + y + z)^2) + 
     128/(y*(-1 + y + z)^2) + (32 - 112*z)/(-1 + y + z)^2 - 
     192/((-1 + y)^2*(-1 + y + z)) - 736/((-1 + y)*(-1 + y + z)) - 
     384/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)) - (896*z)/(y + z)^4 + 
     480/(y*(y + z)^2) + (-1536 - 320*z)/(y + z)^2 + 480/(y^2*(y + z)) - 
     800/(y*(y + z)) + (832 - 352*z)/(y + z) + (1728 + 192*z)/(y + z)^3 + 
     (-688 + 352*z)/(-1 + y + z))*G[-z, 0, 1 - z, y] + 
   (64/(-1 + y)^2 - 160/(-1 + y) + 224/y + (-3072*y - 3072*y^2)/(-1 + z)^4 + 
     (-768 - 4224*y - 384*y^2)/(-1 + z)^3 - 384/(y*(-1 + z)^2) + 
     (-1728 - 1024*y - 64*y^2)/(-1 + z)^2 + 384/(y^2*(-1 + z)) + 
     256/(y*(-1 + z)) + (64 + 448*y + 128*y^2)/(-1 + z) - 
     128/((-1 + y)*z^2) + (-128 - 192*y - 64*y^2)/z^2 + 256/((-1 + y)^2*z) + 
     608/((-1 + y)*z) - 480/(y^2*z) + 800/(y*z) + (-64 - 448*y - 128*y^2)/z - 
     96/((-1 + y)*(-1 + y + z)^2) + 128/(y*(-1 + y + z)^2) + 
     (32 - 112*z)/(-1 + y + z)^2 - 192/((-1 + y)^2*(-1 + y + z)) - 
     736/((-1 + y)*(-1 + y + z)) - 384/(y^2*(-1 + y + z)) + 
     64/(y*(-1 + y + z)) - (896*z)/(y + z)^4 + 480/(y*(y + z)^2) + 
     (-1536 - 320*z)/(y + z)^2 + 480/(y^2*(y + z)) - 800/(y*(y + z)) + 
     (832 - 352*z)/(y + z) + (1728 + 192*z)/(y + z)^3 + 
     (-688 + 352*z)/(-1 + y + z))*G[-z, 1 - z, 0, y] + 
   ((-16*(700 - 692*z))/(3*y^2) - (16*(-204 - 192*z))/(3*(-1 + y)^2) - 
     (16*(-285 - 96*z))/(3*y) - (16*(-1800*y - 1800*y^2))/(3*(-1 + z)^4) - 
     (16*(-360 - 3168*y - 1008*y^2))/(3*(-1 + z)^3) + 1312/(y*(-1 + z)^2) - 
     (16*(-378 - 138*y + 642*y^2))/(3*(-1 + z)^2) - 1184/(y^2*(-1 + z)) + 
     960/(y*(-1 + z)) - (16*(72 - 6*y - 648*y^2))/(3*(-1 + z)) - 
     (16*(12 + 288*y - 444*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) + 
     2720/(3*(-1 + y)*z^2) - 96/(y*z^2) - (16*(-66 - 360*y + 6*y^2))/
      (3*z^2) - 256/((-1 + y)^3*z) - 480/((-1 + y)^2*z) + 544/((-1 + y)*z) + 
     96/(y^3*z) - 320/(3*y^2*z) - 112/(y*z) - (16*(-315 + 6*y + 648*y^2))/
      (3*z) + 128/((-1 + y)^2*(-1 + y + z)^2) - 
     1184/(3*(-1 + y)*(-1 + y + z)^2) - 64/(y*(-1 + y + z)^2) - 
     (16*(38 - 71*z))/(3*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) + 
     544/((-1 + y)^2*(-1 + y + z)) - 608/((-1 + y)*(-1 + y + z)) + 
     1472/(y^2*(-1 + y + z)) - 800/(3*y*(-1 + y + z)) - 
     (16*(190 - 99*z))/(3*(-1 + y + z)) + (960*z)/(y + z)^5 - 
     (16*(144 - 267*z))/(3*(y + z)^4) - 96/(y*(y + z)^3) - 
     96/(y^2*(y + z)^2) + 2240/(3*y*(y + z)^2) - 96/(y^3*(y + z)) + 
     3680/(3*y^2*(y + z)) - 32/(3*y*(y + z)) - (16*(-78 + 96*z))/
      (3*(-1 + y)) - (16*(-237 + 99*z))/(3*(y + z)) - 
     (16*(142 + 106*z))/(3*(y + z)^3) - (16*(-428 + 120*z))/(3*(y + z)^2))*
    G[-z, 1 - z, 1 - z, y] + ((-16*(-172 - 724*z))/(3*y^2) - 
     (16*(-366 - 384*z))/(3*(-1 + y)^2) - (16*(-914 - 192*z))/(3*y) - 
     (16*(-2952*y - 2952*y^2))/(3*(-1 + z)^4) - 
     (16*(-450 - 4554*y - 1152*y^2))/(3*(-1 + z)^3) + 3344/(y*(-1 + z)^2) - 
     (16*(-1044 - 501*y + 618*y^2))/(3*(-1 + z)^2) - 3312/(y^2*(-1 + z)) + 
     1280/(y*(-1 + z)) - (16*(-21 + 198*y - 600*y^2))/(3*(-1 + z)) - 
     (16*(-24 + 576*y - 744*y^2))/(3*z^3) + 64/((-1 + y)^2*z^2) + 
     1696/(3*(-1 + y)*z^2) - 64/(y*z^2) - (16*(60 - 468*y - 18*y^2))/
      (3*z^2) - 128/((-1 + y)^3*z) - 832/((-1 + y)^2*z) + 560/((-1 + y)*z) + 
     3184/(3*y^2*z) - 6592/(3*y*z) - (16*(-308 - 198*y + 600*y^2))/(3*z) + 
     64/((-1 + y)^2*(-1 + y + z)^2) + 656/(3*(-1 + y)*(-1 + y + z)^2) - 
     32/(y*(-1 + y + z)^2) + 128/((-1 + y)^3*(-1 + y + z)) + 
     736/((-1 + y)^2*(-1 + y + z)) - 752/((-1 + y)*(-1 + y + z)) + 
     3952/(y^2*(-1 + y + z)) - 8320/(3*y*(-1 + y + z)) - (4864*z)/(y + z)^4 - 
     (16*(-956 - 686*z))/(3*(y + z)^3) - 2032/(3*y*(y + z)^2) - 
     (16*(1453 - 21*z))/(3*(y + z)^2) - 5872/(3*y^2*(y + z)) - 
     4640/(3*y*(y + z)) - (16*(237 - 27*z))/(3*(y + z)) - 
     (16*(-514 + 27*z))/(3*(-1 + y + z)) - (16*(4 + 59*z))/
      (3*(-1 + y + z)^2) - (16*(-165 + 192*z))/(3*(-1 + y)))*
    G[-z, -z, 1 - z, y] + (-128/y - 128/z - 128/(y^2*z) + 256/(y*z) - 
     (384*z)/(y + z)^4 - 640/(y + z)^2 + 128/(y*(y + z)^2) + 384/(y + z) + 
     128/(y^2*(y + z)) - 128/(y*(y + z)) + (512 + 128*z)/(y + z)^3)*
    G[0, -1, 0, 1, z] + (-64/(-1 + y)^3 - 1280/(-1 + y)^2 + 64/(-1 + y) + 
     320/y + 64/((-1 + y)*z^2) + (1024 + 160*y)/z^2 + 1408/z - 160/(y*z) + 
     288/(z*(-1 + y + z)^2) - 1568/(-1 + y + z) + 160/(y*(-1 + y + z)) + 
     288/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) + 
     (544 + 160*z)/(-1 + y + z)^2)*G[0, 0, 0, 0, y] + 
   ((96*y)/(-1 + z)^4 + (-32 - 416*y)/(-1 + z)^3 + 
     (-640 - 512*y)/(-1 + z)^2 - 608/(-1 + z) + (-32 + 32*y)/z^2 + 224/z + 
     (-96 - 32*z)/(-1 + y + z)^2 - 32/(z*(-1 + y + z)^2) - 160/(-1 + y + z) + 
     32/((-1 + z)^2*(-1 + y + z)) + 32/((-1 + z)*(-1 + y + z)) + 
     32/(z^2*(-1 + y + z)))*G[0, 0, 0, 0, z] + 
   (64/(-1 + y)^2 + 96/(-1 + y) - 352/y - (15744*y^2)/(-1 + z)^5 + 
     (-8736*y - 14016*y^2)/(-1 + z)^4 + (-3936 - 8640*y + 1536*y^2)/
      (-1 + z)^3 + 1984/(y*(-1 + z)^2) + (-4000 + 1536*y - 1696*y^2)/
      (-1 + z)^2 - 1984/(y^2*(-1 + z)) + 1088/(y*(-1 + z)) + 
     (-1184 - 2176*y + 1856*y^2)/(-1 + z) + 512/((-1 + y)*z^2) + 
     (768 + 480*y - 160*y^2)/z^2 - 96/((-1 + y)^2*z) + 1536/((-1 + y)*z) + 
     64/(y^2*z) + 288/(y*z) + (1472 + 2176*y - 1856*y^2)/z - 
     320/((-1 + y)*(-1 + y + z)^2) + (288 - 96*z)/(-1 + y + z)^2 + 
     96/((-1 + y)^2*(-1 + y + z)) - 2016/((-1 + y)*(-1 + y + z)) + 
     1984/(y^2*(-1 + y + z)) - 1088/(y*(-1 + y + z)) + (192*z)/(y + z)^4 + 
     (-256 - 1280*z)/(y + z)^3 - 64/(y*(y + z)^2) + 
     (1472 - 704*z)/(y + z)^2 - 64/(y^2*(y + z)) + 64/(y*(y + z)) + 
     (448 - 768*z)/(y + z) + (-2144 + 768*z)/(-1 + y + z) + 
     (-96 + 2048*z)/(-1 + y)^3)*G[0, 0, 0, 1, z] + 
   (1856/(-1 + y)^2 + 384/((-1 + y)*z^2) + (384 + 384*y)/z^2 + 512/z + 
     (4096*z)/(-1 + y)^3 - 384/((-1 + y)*(-1 + y + z)^2) - 
     1344/(-1 + y + z) - (384*z)/(y + z)^4 - 640/(y + z)^2 - 
     128/(z*(y + z)^2) + 320/(y + z) + 128/(z*(y + z)) + 
     (512 + 128*z)/(y + z)^3 + (768 + 192*z)/(-1 + y + z)^2)*
    G[0, 0, 0, 1 - z, y] + (3072/(-1 + y)^4 + 3712/(-1 + y)^3 + 
     1792/(-1 + y)^2 - 128/(-1 + y) - 448/y - (9600*y^2)/(-1 + z)^5 + 
     (-6720*y - 10176*y^2)/(-1 + z)^4 + (-1664 - 5504*y + 1536*y^2)/
      (-1 + z)^3 + 384/(y*(-1 + z)^2) + (-672 + 1184*y - 1696*y^2)/
      (-1 + z)^2 - 384/(y^2*(-1 + z)) + 256/(y*(-1 + z)) + 
     (544 - 1152*y + 1856*y^2)/(-1 + z) - 768/((-1 + y)*z^2) + 
     (-1728 - 288*y - 160*y^2)/z^2 + 512/((-1 + y)^3*z) + 
     576/((-1 + y)^2*z) - 192/((-1 + y)*z) - 384/(y^2*z) + 480/(y*z) + 
     (-2336 + 1152*y - 1856*y^2)/z + 640/((-1 + y)*(-1 + y + z)^2) - 
     512/((-1 + y)^3*(-1 + y + z)) - 576/((-1 + y)^2*(-1 + y + z)) + 
     192/((-1 + y)*(-1 + y + z)) + 384/(y^2*(-1 + y + z)) - 
     480/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 384/(y*(y + z)^2) + 
     384/(y^2*(y + z)) - 256/(y*(y + z)) + (-12480*z - 8640*z^2)/(y + z)^4 + 
     (4544 + 12544*z - 2176*z^2)/(y + z)^3 + (-4576 + 3232*z - 2016*z^2)/
      (y + z)^2 + (-1600 + 2880*z - 1856*z^2)/(y + z) + 
     (128 - 608*z + 160*z^2)/(-1 + y + z)^2 + (3648 - 2880*z + 1856*z^2)/
      (-1 + y + z))*G[0, 0, 1, 0, y] + 
   (576/(-1 + y)^2 + 64/(-1 + y) + 256/y + (960*y)/(-1 + z)^6 + 
     (192 + 960*y)/(-1 + z)^5 + 96/(y*(-1 + z)^4) + (288 + 96*y)/(-1 + z)^4 + 
     (512 - 160*y)/(-1 + z)^3 - 96/(y^2*(-1 + z)^3) + 32/(y*(-1 + z)^3) + 
     96/(y^3*(-1 + z)^2) - 32/(y^2*(-1 + z)^2) - 192/(y*(-1 + z)^2) + 
     (768 + 384*y)/(-1 + z)^2 + (288 - 192*y)/(-1 + z) - 96/(y^4*(-1 + z)) + 
     32/(y^3*(-1 + z)) + 192/(y^2*(-1 + z)) - 160/(y*(-1 + z)) + 
     (288 - 192*y)/z^2 + 32/((-1 + y)*z^2) - 192/((-1 + y)*z) - 
     1344/(y^2*z) + 960/(y*z) + (864 + 192*y)/z + 
     32/((-1 + y)*(-1 + y + z)^2) + 512/((-1 + y)*(-1 + y + z)) + 
     96/(y^4*(-1 + y + z)) - 32/(y^3*(-1 + y + z)) - 192/(y^2*(-1 + y + z)) + 
     416/(y*(-1 + y + z)) + (28800*z^2)/(y + z)^5 + 1344/(y*(y + z)^2) + 
     1344/(y^2*(y + z)) - 960/(y*(y + z)) + (-64 + 1024*z)/(-1 + y)^3 + 
     (-38016*z - 25920*z^2)/(y + z)^4 + (14400 + 37824*z - 6528*z^2)/
      (y + z)^3 + (-14688 + 9696*z - 6048*z^2)/(y + z)^2 + 
     (-4320 + 8640*z - 5568*z^2)/(y + z) + (576 - 1216*z + 480*z^2)/
      (-1 + y + z)^2 + (4352 - 8640*z + 5568*z^2)/(-1 + y + z))*
    G[0, 0, 1, 0, z] + (448/(-1 + y)^2 - 64/(-1 + y) - 256/y - 
     (9600*y^2)/(-1 + z)^5 + (-6816*y - 10176*y^2)/(-1 + z)^4 + 
     (-1568 - 5632*y + 1536*y^2)/(-1 + z)^3 + 288/(y*(-1 + z)^2) + 
     (-672 + 1120*y - 1696*y^2)/(-1 + z)^2 - 288/(y^2*(-1 + z)) + 
     192/(y*(-1 + z)) + (416 - 1088*y + 1856*y^2)/(-1 + z) - 
     480/((-1 + y)*z^2) + (-416 - 480*y - 160*y^2)/z^2 - 64/((-1 + y)^2*z) - 
     512/((-1 + y)*z) + 192/(y^2*z) + 64/(y*z) + (-1824 + 1088*y - 1856*y^2)/
      z + 480/((-1 + y)*(-1 + y + z)^2) + (-384 - 256*z)/(-1 + y + z)^2 + 
     64/((-1 + y)^2*(-1 + y + z)) + 832/((-1 + y)*(-1 + y + z)) + 
     288/(y^2*(-1 + y + z)) - 192/(y*(-1 + y + z)) + 
     (1472 - 384*z)/(-1 + y + z) + (576*z)/(y + z)^4 - 192/(y*(y + z)^2) - 
     192/(y^2*(y + z)) + 192/(y*(y + z)) + (-768 + 32*z)/(y + z)^3 + 
     (-832 + 384*z)/(y + z) + (640 + 480*z)/(y + z)^2 + 
     (64 + 1024*z)/(-1 + y)^3)*G[0, 0, 1, 1, z] + 
   (1856/(-1 + y)^2 + 384/((-1 + y)*z^2) + (384 + 384*y)/z^2 + 512/z + 
     (4096*z)/(-1 + y)^3 - 384/((-1 + y)*(-1 + y + z)^2) - 
     1344/(-1 + y + z) - (384*z)/(y + z)^4 - 640/(y + z)^2 - 
     128/(z*(y + z)^2) + 320/(y + z) + 128/(z*(y + z)) + 
     (512 + 128*z)/(y + z)^3 + (768 + 192*z)/(-1 + y + z)^2)*
    G[0, 0, 1 - z, 0, y] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
     32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
     288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
     352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
     (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
     96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
     (32 + 4096*z)/(-1 + y)^3)*G[0, 0, 1 - z, 1 - z, y] + 
   (-1344/(-1 + y)^2 + 32/(-1 + y) - 384/y^2 - 352/y + 
     (-32 - 2048*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
     (6528*y + 10176*y^2)/(-1 + z)^4 + (1728 + 5440*y - 1536*y^2)/
      (-1 + z)^3 - 448/(y*(-1 + z)^2) + (928 - 1184*y + 1696*y^2)/
      (-1 + z)^2 + 448/(y^2*(-1 + z)) - 320/(y*(-1 + z)) + 
     (-384 + 1152*y - 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
     (-32 + 96*y + 160*y^2)/z^2 - 256/((-1 + y)*z) + 192/(y^2*z) - 
     288/(y*z) + (-736 - 1152*y + 1856*y^2)/z + 
     128/((-1 + y)*(-1 + y + z)^2) + (-544 - 96*z)/(-1 + y + z)^2 + 
     896/(-1 + y + z) + 96/((-1 + y)*(-1 + y + z)) - 640/(y^2*(-1 + y + z)) + 
     320/(y*(-1 + y + z)))*G[0, 0, -z, 1 - z, y] + 
   (-3072/(-1 + y)^4 - 3456/(-1 + y)^3 - 832/(-1 + y)^2 - 128/(-1 + y) - 
     512/y - (9600*y^2)/(-1 + z)^5 + (-6720*y - 10176*y^2)/(-1 + z)^4 + 
     (-1664 - 5504*y + 1536*y^2)/(-1 + z)^3 + 384/(y*(-1 + z)^2) + 
     (-672 + 1184*y - 1696*y^2)/(-1 + z)^2 - 384/(y^2*(-1 + z)) + 
     256/(y*(-1 + z)) + (544 - 1152*y + 1856*y^2)/(-1 + z) - 
     896/((-1 + y)*z^2) + (-2016 - 608*y - 160*y^2)/z^2 - 
     512/((-1 + y)^3*z) - 576/((-1 + y)^2*z) - 448/((-1 + y)*z) - 
     384/(y^2*z) + 512/(y*z) + (-2208 + 1152*y - 1856*y^2)/z + 
     768/((-1 + y)*(-1 + y + z)^2) + 512/((-1 + y)^3*(-1 + y + z)) + 
     576/((-1 + y)^2*(-1 + y + z)) + 448/((-1 + y)*(-1 + y + z)) + 
     384/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 
     384/(y*(y + z)^2) + 384/(y^2*(y + z)) - 256/(y*(y + z)) + 
     (-12480*z - 8640*z^2)/(y + z)^4 + (4544 + 12544*z - 2176*z^2)/
      (y + z)^3 + (-4576 + 3232*z - 2016*z^2)/(y + z)^2 + 
     (-1600 + 2880*z - 1856*z^2)/(y + z) + (32 - 928*z + 160*z^2)/
      (-1 + y + z)^2 + (3840 - 2880*z + 1856*z^2)/(-1 + y + z))*
    G[0, 1, 0, 0, y] + (576/(-1 + y)^2 + 64/(-1 + y) + 352/y - 
     (960*y)/(-1 + z)^6 + (-192 - 960*y)/(-1 + z)^5 + 
     (-288 - 480*y)/(-1 + z)^4 - 96/(y*(-1 + z)^4) + 96/(y^2*(-1 + z)^3) - 
     32/(y*(-1 + z)^3) + (-512 + 512*y)/(-1 + z)^3 - 96/(y^3*(-1 + z)^2) + 
     32/(y^2*(-1 + z)^2) + 96/(y*(-1 + z)^2) + (128 + 160*y)/(-1 + z)^2 + 
     96/(y^4*(-1 + z)) - 32/(y^3*(-1 + z)) - 96/(y^2*(-1 + z)) + 
     64/(y*(-1 + z)) + (672 + 192*y)/(-1 + z) + 128/((-1 + y)*z^2) + 
     (576 + 64*y)/z^2 + (224 - 192*y)/z + 32/((-1 + y)^2*z) + 
     64/((-1 + y)*z) - 128/(y^2*z) + 64/(y*z) - 
     96/((-1 + y)*(-1 + y + z)^2) - 32/((-1 + y)^2*(-1 + y + z)) + 
     256/((-1 + y)*(-1 + y + z)) - 96/(y^4*(-1 + y + z)) + 
     32/(y^3*(-1 + y + z)) + 96/(y^2*(-1 + y + z)) + 288/(y*(-1 + y + z)) + 
     (9600*z^2)/(y + z)^5 + 128/(y*(y + z)^2) + 128/(y^2*(y + z)) - 
     64/(y*(y + z)) + (-64 + 1024*z)/(-1 + y)^3 + (-12096*z - 8640*z^2)/
      (y + z)^4 + (3904 + 12608*z - 2176*z^2)/(y + z)^3 + 
     (-4384 + 3360*z - 2016*z^2)/(y + z)^2 + (-1760 + 3008*z - 1856*z^2)/
      (y + z) + (-448 - 160*z + 160*z^2)/(-1 + y + z)^2 + 
     (640 - 3008*z + 1856*z^2)/(-1 + y + z))*G[0, 1, 0, 0, z] + 
   (256/(-1 + y)^2 - 64/(-1 + y) + 128/y + (64 - 1024*z)/(-1 + y)^3 + 
     (12672*y^2)/(-1 + z)^5 + (8160*y + 12096*y^2)/(-1 + z)^4 + 
     (2464 + 7360*y - 1536*y^2)/(-1 + z)^3 - 896/(y*(-1 + z)^2) + 
     (1888 - 1280*y + 1696*y^2)/(-1 + z)^2 + 896/(y^2*(-1 + z)) - 
     448/(y*(-1 + z)) + (288 + 1536*y - 1856*y^2)/(-1 + z) - 
     256/((-1 + y)*z^2) + (-288 - 224*y + 160*y^2)/z^2 + 64/((-1 + y)^2*z) - 
     256/((-1 + y)*z) - 32/(y^2*z) - 96/(y*z) + (-288 - 1536*y + 1856*y^2)/
      z + 128/((-1 + y)*(-1 + y + z)^2) - 64/((-1 + y)^2*(-1 + y + z)) + 
     576/((-1 + y)*(-1 + y + z)) - 896/(y^2*(-1 + y + z)) + 
     448/(y*(-1 + y + z)) + (1152 - 256*z)/(-1 + y + z) - (96*z)/(y + z)^4 + 
     32/(y*(y + z)^2) + 32/(y^2*(y + z)) - 32/(y*(y + z)) + 
     (-320 + 32*z)/(-1 + y + z)^2 + (-672 + 224*z)/(y + z)^2 + 
     (-32 + 256*z)/(y + z) + (128 + 576*z)/(y + z)^3)*G[0, 1, 0, 1, z] + 
   (-448/(-1 + y)^2 - 480/y - (22272*y^2)/(-1 + z)^5 + 
     (-15360*y - 22272*y^2)/(-1 + z)^4 + (-3968 - 13056*y + 3072*y^2)/
      (-1 + z)^3 + 1024/(y*(-1 + z)^2) + (-2176 + 2496*y - 3392*y^2)/
      (-1 + z)^2 - 1024/(y^2*(-1 + z)) + 512/(y*(-1 + z)) + 
     (320 - 2560*y + 3712*y^2)/(-1 + z) - 192/((-1 + y)*z^2) + 
     (-192 - 192*y - 320*y^2)/z^2 + 512/((-1 + y)*z) + 480/(y*z) + 
     (-832 + 2560*y - 3712*y^2)/z - (2048*z)/(-1 + y)^3 + 
     192/((-1 + y)*(-1 + y + z)^2) + (-256 - 128*z)/(-1 + y + z)^2 + 
     384/(-1 + y + z) - 512/((-1 + y)*(-1 + y + z)) + 
     1024/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)))*G[0, 1, 0, 1 - z, y] + 
   (128/(-1 + y)^3 - 2048/(-1 + y)^2 - 128/(-1 + y) + 1472/y + 
     (34944*y^2)/(-1 + z)^5 + (24096*y + 34368*y^2)/(-1 + z)^4 + 
     (6240 + 20640*y - 4608*y^2)/(-1 + z)^3 - 1632/(y*(-1 + z)^2) + 
     (3552 - 3808*y + 5088*y^2)/(-1 + z)^2 + 1632/(y^2*(-1 + z)) - 
     736/(y*(-1 + z)) + (-192 + 3968*y - 5568*y^2)/(-1 + z) + 
     256/((-1 + y)*z^2) + (832 + 320*y + 480*y^2)/z^2 - 1856/((-1 + y)*z) + 
     1632/(y^2*z) - 1472/(y*z) + (1216 - 3968*y + 5568*y^2)/z - 
     384/((-1 + y)*(-1 + y + z)^2) + 1856/((-1 + y)*(-1 + y + z)) - 
     1632/(y^2*(-1 + y + z)) + 1472/(y*(-1 + y + z)) - 
     (34944*z^2)/(y + z)^5 - 1632/(y*(y + z)^2) - 1632/(y^2*(y + z)) + 
     736/(y*(y + z)) + (-4096 + 8128*z - 5568*z^2)/(-1 + y + z) + 
     (-544 + 1280*z - 480*z^2)/(-1 + y + z)^2 + (2592 - 8128*z + 5568*z^2)/
      (y + z) + (13696 - 8928*z + 6048*z^2)/(y + z)^2 + 
     (-17088 - 38624*z + 6528*z^2)/(y + z)^3 + (45792*z + 28224*z^2)/
      (y + z)^4)*G[0, 1, 1, 0, y] + (96/(-1 + y)^3 + 128/(-1 + y)^2 - 
     96/(-1 + y) - 96/y + (384*y)/(-1 + z)^4 + (352*y)/(-1 + z)^3 + 
     96/(y*(-1 + z)^2) + (-320 + 32*y)/(-1 + z)^2 - 384/(-1 + z) - 
     96/(y^2*(-1 + z)) + 96/(y*(-1 + z)) + (-64 - 224*y)/z^2 - 
     256/((-1 + y)*z^2) + 512/z - 32/((-1 + y)^2*z) - 224/((-1 + y)*z) - 
     64/(y^2*z) - 256/(y*z) + 192/((-1 + y)*(-1 + y + z)^2) + 
     32/((-1 + y)^2*(-1 + y + z)) - 256/((-1 + y)*(-1 + y + z)) + 
     96/(y^2*(-1 + y + z)) - 192/(y*(-1 + y + z)) + (22272*z^2)/(y + z)^5 + 
     64/(y*(y + z)^2) + 64/(y^2*(y + z)) + 256/(y*(y + z)) + 
     (-27456*z - 18432*z^2)/(y + z)^4 + (8192 + 25472*z - 4352*z^2)/
      (y + z)^3 + (-7680 + 6592*z - 4032*z^2)/(y + z)^2 + 
     (-3008 + 5888*z - 3712*z^2)/(y + z) + (192 - 672*z + 320*z^2)/
      (-1 + y + z)^2 + (3680 - 5888*z + 3712*z^2)/(-1 + y + z))*
    G[0, 1, 1, 0, z] + (320/y - (576*y)/(-1 + z)^4 + 
     (320 - 256*y)/(-1 + z)^3 + 640/(-1 + z)^2 - 320/(y*(-1 + z)^2) + 
     320/(y^2*(-1 + z)) - 256/(y*(-1 + z)) + (192 + 128*y)/(-1 + z) + 
     (-32 + 32*y)/z^2 + (160 - 128*y)/z - 320/(y*z) + 64/(z*(-1 + y + z)^2) - 
     320/(y^2*(-1 + y + z)) + 256/(y*(-1 + y + z)) + 32/(z^2*(-1 + y + z)) + 
     (160*z)/(y + z)^3 + (128 - 416*z)/(y + z)^2 + (64 - 128*z)/(y + z) + 
     (320 + 96*z)/(-1 + y + z)^2 + (-544 + 128*z)/(-1 + y + z))*
    G[0, 1, 1, 1, z] + (-448/(-1 + y)^2 - 480/y - (22272*y^2)/(-1 + z)^5 + 
     (-15360*y - 22272*y^2)/(-1 + z)^4 + (-3968 - 13056*y + 3072*y^2)/
      (-1 + z)^3 + 1024/(y*(-1 + z)^2) + (-2176 + 2496*y - 3392*y^2)/
      (-1 + z)^2 - 1024/(y^2*(-1 + z)) + 512/(y*(-1 + z)) + 
     (320 - 2560*y + 3712*y^2)/(-1 + z) - 192/((-1 + y)*z^2) + 
     (-192 - 192*y - 320*y^2)/z^2 + 512/((-1 + y)*z) + 480/(y*z) + 
     (-832 + 2560*y - 3712*y^2)/z - (2048*z)/(-1 + y)^3 + 
     192/((-1 + y)*(-1 + y + z)^2) + (-256 - 128*z)/(-1 + y + z)^2 + 
     384/(-1 + y + z) - 512/((-1 + y)*(-1 + y + z)) + 
     1024/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)))*G[0, 1, 1 - z, 0, y] + 
   (1856/(-1 + y)^2 + 384/((-1 + y)*z^2) + (384 + 384*y)/z^2 + 512/z + 
     (4096*z)/(-1 + y)^3 - 384/((-1 + y)*(-1 + y + z)^2) - 
     1344/(-1 + y + z) - (384*z)/(y + z)^4 - 640/(y + z)^2 - 
     128/(z*(y + z)^2) + 320/(y + z) + 128/(z*(y + z)) + 
     (512 + 128*z)/(y + z)^3 + (768 + 192*z)/(-1 + y + z)^2)*
    G[0, 1 - z, 0, 0, y] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
     32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
     288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
     352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
     (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
     96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
     (32 + 4096*z)/(-1 + y)^3)*G[0, 1 - z, 0, 1 - z, y] + 
   (-2496/(-1 + y)^2 - 480/y - (9600*y^2)/(-1 + z)^5 + 
     (-6336*y - 10176*y^2)/(-1 + z)^4 + (-1792 - 5376*y + 1536*y^2)/
      (-1 + z)^3 + 512/(y*(-1 + z)^2) + (-1184 + 1184*y - 1696*y^2)/
      (-1 + z)^2 - 512/(y^2*(-1 + z)) + 384/(y*(-1 + z)) + 
     (224 - 1152*y + 1856*y^2)/(-1 + z) - 160/((-1 + y)*z^2) + 
     (32 - 96*y - 160*y^2)/z^2 + 672/((-1 + y)*z) - 512/(y^2*z) + 256/(y*z) + 
     (-768 + 1152*y - 1856*y^2)/z - (6144*z)/(-1 + y)^3 + 
     160/((-1 + y)*(-1 + y + z)^2) - 352/((-1 + y)*(-1 + y + z)) + 
     512/(y^2*(-1 + y + z)) - 736/(y*(-1 + y + z)) + (12672*z^2)/(y + z)^5 + 
     512/(y*(y + z)^2) + 512/(y^2*(y + z)) - 128/(y*(y + z)) + 
     (-16320*z - 9792*z^2)/(y + z)^4 + (5824 + 12928*z - 2176*z^2)/
      (y + z)^3 + (-4000 + 2848*z - 2016*z^2)/(y + z)^2 + 
     (-768 + 2624*z - 1856*z^2)/(y + z) + (-736 - 544*z + 160*z^2)/
      (-1 + y + z)^2 + (1312 - 2624*z + 1856*z^2)/(-1 + y + z))*
    G[0, 1 - z, 1, 0, y] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
     32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
     288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
     352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
     (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
     96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
     (32 + 4096*z)/(-1 + y)^3)*G[0, 1 - z, 1 - z, 0, y] + 
   (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + (-64 - 64*y)/z^2 - 
     64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
     (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 320/(z*(-1 + y + z)) - 
     (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 544/(y + z) + 
     160/(z*(y + z)) + (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
    G[0, 1 - z, 1 - z, 1 - z, y] + (-832/(-1 + y)^2 + 64/(-1 + y) + 
     (-64 - 2048*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
     (7488*y + 10176*y^2)/(-1 + z)^4 + (896 + 6080*y - 1536*y^2)/(-1 + z)^3 + 
     (-224 - 992*y + 1696*y^2)/(-1 + z)^2 + (-576 + 896*y - 1856*y^2)/
      (-1 + z) - 96/((-1 + y)*z^2) + (-64 - 128*y + 160*y^2)/z^2 + 
     32/((-1 + y)^2*z) - 512/((-1 + y)*z) + (448 - 896*y + 1856*y^2)/z + 
     128/((-1 + y)*(-1 + y + z)^2) - (128*z)/(-1 + y + z)^2 - 
     32/((-1 + y)^2*(-1 + y + z)) + 192/((-1 + y)*(-1 + y + z)) + 
     (1504 - 192*z)/(-1 + y + z) + 192/((-1 + z)^2*(-1 + y + z)) + 
     192/((-1 + z)*(-1 + y + z)) + (1152*z)/(y + z)^4 + 
     (-1728 - 160*z)/(y + z)^3 + 576/(z*(y + z)^2) - 480/(z*(y + z)) + 
     (-832 + 192*z)/(y + z) + (1248 + 256*z)/(y + z)^2)*
    G[0, 1 - z, -z, 1 - z, y] + (-64/(-1 + y)^3 + 128/(-1 + y)^2 + 
     64/(-1 + y) - 64/y - (3072*y^2)/(-1 + z)^5 + (-2304*y - 1920*y^2)/
      (-1 + z)^4 + (-512 - 2176*y)/(-1 + z)^3 + 128/(y*(-1 + z)^2) + 
     (-320 + 128*y)/(-1 + z)^2 + (-448 - 256*y)/(-1 + z) - 
     128/(y^2*(-1 + z)) - 128/(y*(-1 + z)) + 64/((-1 + y)*z^2) + 
     (64 + 64*y)/z^2 - 64/(y^2*z) + 128/(y*z) + (-128 + 256*y)/z + 
     (32 - 32*z)/(-1 + y + z)^2 + 160/(-1 + y + z) - 
     320/((-1 + y)*(-1 + y + z)) + 128/(y^2*(-1 + y + z)) + 
     128/(y*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 + 
     64/(y*(y + z)^2) + 160/(y + z) + 64/(y^2*(y + z)) - 64/(y*(y + z)) + 
     (256 + 64*z)/(y + z)^3)*G[0, -z, 0, 1 - z, y] + 
   (-64/(-1 + y)^3 + 128/(-1 + y)^2 + 64/(-1 + y) - 64/y - 
     (3072*y^2)/(-1 + z)^5 + (-2304*y - 1920*y^2)/(-1 + z)^4 + 
     (-512 - 2176*y)/(-1 + z)^3 + 128/(y*(-1 + z)^2) + 
     (-320 + 128*y)/(-1 + z)^2 + (-448 - 256*y)/(-1 + z) - 
     128/(y^2*(-1 + z)) - 128/(y*(-1 + z)) + 64/((-1 + y)*z^2) + 
     (64 + 64*y)/z^2 - 64/(y^2*z) + 128/(y*z) + (-128 + 256*y)/z + 
     (32 - 32*z)/(-1 + y + z)^2 + 160/(-1 + y + z) - 
     320/((-1 + y)*(-1 + y + z)) + 128/(y^2*(-1 + y + z)) + 
     128/(y*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 + 
     64/(y*(y + z)^2) + 160/(y + z) + 64/(y^2*(y + z)) - 64/(y*(y + z)) + 
     (256 + 64*z)/(y + z)^3)*G[0, -z, 1 - z, 0, y] + 
   (-448/(-1 + y)^2 + 64/(-1 + y) - 448/y + (512 - 1408*z)/y^2 + 
     (-64 - 1024*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
     (6720*y + 10176*y^2)/(-1 + z)^4 + (1472 + 5632*y - 1536*y^2)/
      (-1 + z)^3 - 288/(y*(-1 + z)^2) + (672 - 1088*y + 1696*y^2)/
      (-1 + z)^2 + 288/(y^2*(-1 + z)) - 192/(y*(-1 + z)) + 
     (-384 + 1088*y - 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
     (32 - 160*y + 160*y^2)/z^2 + 256/((-1 + y)*z) + 512/(y^2*z) - 
     672/(y*z) + (704 - 1088*y + 1856*y^2)/z + 
     160/((-1 + y)*(-1 + y + z)^2) - (96*z)/(-1 + y + z)^2 - 
     576/((-1 + y)*(-1 + y + z)) - 608/(y^2*(-1 + y + z)) + 
     448/(y*(-1 + y + z)) + (288 - 192*z)/(-1 + y + z) + (1344*z)/(y + z)^4 + 
     (-1984 - 224*z)/(y + z)^3 - 640/(y*(y + z)^2) - 640/(y^2*(y + z)) + 
     544/(y*(y + z)) + (-1024 + 192*z)/(y + z) + (1568 + 256*z)/(y + z)^2)*
    G[0, -z, 1 - z, 1 - z, y] + (-832/(-1 + y)^2 - 96/(-1 + y) - 512/y + 
     (96 - 2048*z)/(-1 + y)^3 + (512 - 1408*z)/y^2 + (15744*y^2)/(-1 + z)^5 + 
     (10272*y + 14016*y^2)/(-1 + z)^4 + (3232 + 9344*y - 1536*y^2)/
      (-1 + z)^3 - 1184/(y*(-1 + z)^2) + (2464 - 1504*y + 1696*y^2)/
      (-1 + z)^2 + 1184/(y^2*(-1 + z)) - 448/(y*(-1 + z)) + 
     (736 + 1856*y - 1856*y^2)/(-1 + z) - 224/((-1 + y)*z^2) + 
     (-416 - 608*y + 160*y^2)/z^2 + 64/((-1 + y)^2*z) - 512/((-1 + y)*z) - 
     1184/(y^2*z) + 768/(y*z) + (-704 - 1856*y + 1856*y^2)/z + 
     64/((-1 + y)*(-1 + y + z)^2) - 64/((-1 + y)^2*(-1 + y + z)) + 
     992/((-1 + y)*(-1 + y + z)) - 1504/(y^2*(-1 + y + z)) + 
     704/(y*(-1 + y + z)) - (1536*z)/(y + z)^4 + 1056/(y*(y + z)^2) + 
     (-1472 - 736*z)/(y + z)^2 + 1056/(y^2*(y + z)) - 832/(y*(y + z)) + 
     (1024 - 448*z)/(y + z) + (2880 + 128*z)/(y + z)^3 + 
     (-640 + 256*z)/(-1 + y + z)^2 + (-704 + 448*z)/(-1 + y + z))*
    G[0, -z, -z, 1 - z, y] + (-128/(-1 + y)^3 + 1024/(-1 + y)^2 + 
     128/(-1 + y) - 576/y + (-1984 - 576*y)/z^2 + 128/((-1 + y)*z^2) - 
     2240/z + 288/(y*z) + (-256 - 576*z)/(-1 + y + z)^2 - 
     832/(z*(-1 + y + z)^2) + 2816/(-1 + y + z) - 288/(y*(-1 + y + z)) - 
     832/(z^2*(-1 + y + z)) + 320/(z*(-1 + y + z)))*G[1, 0, 0, 0, y] + 
   (320/y + (160*y)/(-1 + z)^3 + (288 + 416*y)/(-1 + z)^2 + 
     (352 - 128*y)/(-1 + z) + (480 - 32*y)/z^2 + 320/(y^2*z) - 256/(y*z) + 
     (320 + 128*y)/z + (-128 - 32*z)/(-1 + y + z)^2 - 32/(z*(-1 + y + z)^2) + 
     320/(y*(-1 + y + z)) - 64/(z^2*(-1 + y + z)) - (128*z)/(-1 + y + z) + 
     (576*z)/(y + z)^4 - 896/(y + z)^3 - 320/(y*(y + z)^2) - 
     320/(y^2*(y + z)) + 256/(y*(y + z)) + (-320 + 128*z)/(y + z) + 
     (512 + 128*z)/(y + z)^2)*G[1, 0, 0, 0, z] + 
   (96/(-1 + y)^3 + 128/(-1 + y)^2 - 96/(-1 + y) - 96/y - 
     (22272*y^2)/(-1 + z)^5 + (-17088*y - 22272*y^2)/(-1 + z)^4 + 
     (-3008 - 13952*y + 3072*y^2)/(-1 + z)^3 + 64/(y*(-1 + z)^2) + 
     (-384 + 2368*y - 3392*y^2)/(-1 + z)^2 - 64/(y^2*(-1 + z)) - 
     256/(y*(-1 + z)) + (768 - 2176*y + 3712*y^2)/(-1 + z) - 
     192/((-1 + y)*z^2) + (-224 - 32*y - 320*y^2)/z^2 - 32/((-1 + y)^2*z) + 
     256/((-1 + y)*z) - 96/(y^2*z) + 192/(y*z) + (-1472 + 2176*y - 3712*y^2)/
      z + 128/((-1 + y)*(-1 + y + z)^2) + (-32 - 288*z)/(-1 + y + z)^2 - 
     224/(-1 + y + z) + 32/((-1 + y)^2*(-1 + y + z)) + 
     224/((-1 + y)*(-1 + y + z)) + 64/(y^2*(-1 + y + z)) + 
     256/(y*(-1 + y + z)) - (384*z)/(y + z)^4 + 96/(y*(y + z)^2) + 
     (-672 - 32*z)/(y + z)^2 + 416/(y + z) + 96/(y^2*(y + z)) - 
     96/(y*(y + z)) + (384 + 352*z)/(y + z)^3)*G[1, 0, 0, 1, z] + 
   (-832/(-1 + y)^2 - 352/y + (-256 - 256*y)/z^2 - 192/z + 352/(y*z) - 
     (3072*z)/(-1 + y)^3 - 256/(z*(-1 + y + z)^2) + 1120/(-1 + y + z) - 
     256/(z^2*(-1 + y + z)) + 512/(z*(-1 + y + z)) + 
     (-576 + 96*z)/(-1 + y + z)^2)*G[1, 0, 0, 1 - z, y] + 
   (256/(-1 + y)^3 - 1792/(-1 + y)^2 - 256/(-1 + y) + 1280/y - 
     256/((-1 + y)*z^2) + (1504 + 256*y)/z^2 + 1696/z - 640/(y*z) + 
     896/(z*(-1 + y + z)^2) - 1952/(-1 + y + z) + 640/(y*(-1 + y + z)) + 
     896/(z^2*(-1 + y + z)) - 1152/(z*(-1 + y + z)) + 
     (-96 + 256*z)/(-1 + y + z)^2)*G[1, 0, 1, 0, y] + 
   (1280/(-1 + y)^2 - 64/(-1 + y) + 128/y + (96*y)/(-1 + z)^4 + 
     (-32 + 576*y)/(-1 + z)^3 + (-96 - 224*y)/(-1 + z)^2 + 
     32/(y*(-1 + z)^2) - 32/(y^2*(-1 + z)) + 32/(y*(-1 + z)) + 
     (-192 + 256*y)/(-1 + z) + (-736 - 32*y)/z^2 - 320/((-1 + y)*z^2) + 
     (-928 - 256*y)/z + 64/((-1 + y)^2*z) - 576/((-1 + y)*z) + 896/(y^2*z) - 
     448/(y*z) + 192/((-1 + y)*(-1 + y + z)^2) - 
     64/((-1 + y)^2*(-1 + y + z)) + 256/((-1 + y)*(-1 + y + z)) + 
     32/(y^2*(-1 + y + z)) + 96/(y*(-1 + y + z)) - (12672*z^2)/(y + z)^5 - 
     896/(y*(y + z)^2) - 896/(y^2*(y + z)) + 448/(y*(y + z)) + 
     (64 + 1024*z)/(-1 + y)^3 + (-192 + 2496*z - 1856*z^2)/(-1 + y + z) + 
     (-32 + 160*z - 160*z^2)/(-1 + y + z)^2 + (288 - 2496*z + 1856*z^2)/
      (y + z) + (4832 - 2752*z + 2016*z^2)/(y + z)^2 + 
     (-6976 - 12992*z + 2176*z^2)/(y + z)^3 + (17184*z + 9792*z^2)/(y + z)^4)*
    G[1, 0, 1, 0, z] + (-448/(-1 + y)^2 + 64/(-1 + y) + 352/y + 
     (-64 - 1024*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
     (-7104*y - 10176*y^2)/(-1 + z)^4 + (-1408 - 5696*y + 1536*y^2)/
      (-1 + z)^3 + 128/(y*(-1 + z)^2) + (-288 + 1184*y - 1696*y^2)/
      (-1 + z)^2 - 128/(y^2*(-1 + z)) + 64/(y*(-1 + z)) + 
     (576 - 1024*y + 1856*y^2)/(-1 + z) + 96/((-1 + y)*z^2) + 
     (160*y - 160*y^2)/z^2 + 32/((-1 + y)^2*z) - 256/((-1 + y)*z) + 
     96/(y^4*z) - 32/(y^3*z) - 96/(y^2*z) - 288/(y*z) + 
     (352 + 1024*y - 1856*y^2)/z - 64/((-1 + y)*(-1 + y + z)^2) - 
     32/((-1 + y)^2*(-1 + y + z)) - 64/((-1 + y)*(-1 + y + z)) + 
     128/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) + 
     (-160 - 192*z)/(-1 + y + z) + (960*z)/(y + z)^6 + 
     (-768 - 192*z)/(y + z)^5 - 96/(y*(y + z)^4) - 96/(y^2*(y + z)^3) + 
     32/(y*(y + z)^3) - 96/(y^3*(y + z)^2) + 32/(y^2*(y + z)^2) + 
     96/(y*(y + z)^2) + (-512 - 96*z)/(y + z)^2 - 96/(y^4*(y + z)) + 
     32/(y^3*(y + z)) + 96/(y^2*(y + z)) - 64/(y*(y + z)) + 
     (320 + 128*z)/(-1 + y + z)^2 + (-576 + 192*z)/(y + z) + 
     (96 + 288*z)/(y + z)^4 + (-32 + 640*z)/(y + z)^3)*G[1, 0, 1, 1, z] + 
   (-832/(-1 + y)^2 - 352/y + (-256 - 256*y)/z^2 - 192/z + 352/(y*z) - 
     (3072*z)/(-1 + y)^3 - 256/(z*(-1 + y + z)^2) + 1120/(-1 + y + z) - 
     256/(z^2*(-1 + y + z)) + 512/(z*(-1 + y + z)) + 
     (-576 + 96*z)/(-1 + y + z)^2)*G[1, 0, 1 - z, 0, y] + 
   (-960/(-1 + y)^2 - 64/(-1 + y) - 416/y + (64 - 3072*z)/(-1 + y)^3 + 
     (-192 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 768/z + 320/((-1 + y)*z) + 
     416/(y*z) + (-480 - 96*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
     832/(-1 + y + z) - 64/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*
    G[1, 0, 1 - z, 1 - z, y] + (704/(-1 + y)^2 + 64/(-1 + y) - 160/y + 
     64/((-1 + y)*z^2) + (128 + 192*y)/z^2 + 192/z - 320/((-1 + y)*z) + 
     160/(y*z) + 96/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
     800/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
     (-64 + 3072*z)/(-1 + y)^3)*G[1, 0, -z, 1 - z, y] + 
   (-256/(-1 + y)^3 - 1344/(-1 + y)^2 + 256/(-1 + y) + 640/y + 
     256/((-1 + y)*z^2) + (1824 + 256*y)/z^2 + 1728/z - 320/(y*z) + 
     512/(z*(-1 + y + z)^2) - 1984/(-1 + y + z) + 320/(y*(-1 + y + z)) + 
     512/(z^2*(-1 + y + z)) - 896/(z*(-1 + y + z)) + 
     (288 + 256*z)/(-1 + y + z)^2)*G[1, 1, 0, 0, y] + 
   (-576/(-1 + y)^2 - 64/(-1 + y) - 256/y + (64 - 1024*z)/(-1 + y)^3 - 
     (576*y)/(-1 + z)^4 + (192 + 32*y)/(-1 + z)^3 + 
     (672 - 480*y)/(-1 + z)^2 - 192/(y*(-1 + z)^2) + 192/(y^2*(-1 + z)) - 
     192/(y*(-1 + z)) + (352 + 384*y)/(-1 + z) + (-1152 - 192*y)/z^2 - 
     544/((-1 + y)*z^2) + (-832 - 384*y)/z - 64/((-1 + y)^2*z) - 
     832/((-1 + y)*z) - 288/(y^2*z) + 192/(y*z) + 
     544/((-1 + y)*(-1 + y + z)^2) + 64/((-1 + y)^2*(-1 + y + z)) + 
     512/((-1 + y)*(-1 + y + z)) - 192/(y^2*(-1 + y + z)) - 
     64/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 288/(y*(y + z)^2) + 
     288/(y^2*(y + z)) - 192/(y*(y + z)) + (-12384*z - 8640*z^2)/(y + z)^4 + 
     (4352 + 12544*z - 2176*z^2)/(y + z)^3 + (-4640 + 3360*z - 2016*z^2)/
      (y + z)^2 + (-1600 + 2944*z - 1856*z^2)/(y + z) + 
     (1248 - 864*z + 160*z^2)/(-1 + y + z)^2 + (3456 - 2944*z + 1856*z^2)/
      (-1 + y + z))*G[1, 1, 0, 0, z] + 
   (-448/(-1 + y)^2 + 64/(-1 + y) + 256/y + (-64 - 1024*z)/(-1 + y)^3 - 
     (28800*y^2)/(-1 + z)^5 + (-19584*y - 30528*y^2)/(-1 + z)^4 + 
     (-5184 - 16320*y + 4608*y^2)/(-1 + z)^3 + 1344/(y*(-1 + z)^2) + 
     (-2784 + 3552*y - 5088*y^2)/(-1 + z)^2 - 1344/(y^2*(-1 + z)) + 
     960/(y*(-1 + z)) + (1152 - 3456*y + 5568*y^2)/(-1 + z) - 
     32/((-1 + y)*z^2) + (-288 - 256*y - 480*y^2)/z^2 - 512/((-1 + y)*z) - 
     96/(y^4*z) + 32/(y^3*z) + 192/(y^2*z) - 416/(y*z) + 
     (-1024 + 3456*y - 5568*y^2)/z + 96/((-1 + y)*(-1 + y + z)^2) + 
     (288 - 192*z)/(-1 + y + z)^2 + 192/((-1 + y)*(-1 + y + z)) + 
     1344/(y^2*(-1 + y + z)) - 960/(y*(-1 + y + z)) - (960*z)/(y + z)^6 + 
     96/(y*(y + z)^4) + 96/(y^2*(y + z)^3) - 32/(y*(y + z)^3) + 
     (-352 - 288*z)/(y + z)^3 + 96/(y^3*(y + z)^2) - 32/(y^2*(y + z)^2) - 
     192/(y*(y + z)^2) + (1056 - 448*z)/(y + z)^2 + 96/(y^4*(y + z)) - 
     32/(y^3*(y + z)) - 192/(y^2*(y + z)) + 160/(y*(y + z)) + 
     (160 - 192*z)/(y + z) + (-96 + 96*z)/(y + z)^4 + 
     (-864 + 192*z)/(-1 + y + z) + (768 + 192*z)/(y + z)^5)*
    G[1, 1, 0, 1, z] + (704/y + (384 + 384*y)/z^2 + 576/z - 704/(y*z) + 
     384/(z*(-1 + y + z)^2) - 352/(-1 + y + z) + 384/(z^2*(-1 + y + z)) - 
     512/(z*(-1 + y + z)) + (320 + 416*z)/(-1 + y + z)^2)*
    G[1, 1, 0, 1 - z, y] + (-512/(-1 + y)^3 + 768/(-1 + y)^2 + 512/(-1 + y) - 
     1728/y + (-1536 - 992*y)/z^2 + 512/((-1 + y)*z^2) - 1248/z + 864/(y*z) + 
     (736 - 992*z)/(-1 + y + z)^2 - 1408/(z*(-1 + y + z)^2) + 
     2240/(-1 + y + z) - 864/(y*(-1 + y + z)) - 1408/(z^2*(-1 + y + z)) + 
     1280/(z*(-1 + y + z)))*G[1, 1, 1, 0, y] + 
   (-1984/(-1 + y)^2 + 96/(-1 + y) - 352/y + (-96 - 2048*z)/(-1 + y)^3 - 
     (192*y)/(-1 + z)^4 + (64 - 1280*y)/(-1 + z)^3 - 64/(y*(-1 + z)^2) + 
     (192 + 704*y)/(-1 + z)^2 + (256 - 768*y)/(-1 + z) + 64/(y^2*(-1 + z)) - 
     64/(y*(-1 + z)) + 640/((-1 + y)*z^2) + (704 + 32*y)/z^2 - 
     96/((-1 + y)^2*z) + 2016/((-1 + y)*z) - 1984/(y^2*z) + 1088/(y*z) + 
     (1472 + 768*y)/z - 448/((-1 + y)*(-1 + y + z)^2) + 
     96/((-1 + y)^2*(-1 + y + z)) - 1536/((-1 + y)*(-1 + y + z)) - 
     64/(y^2*(-1 + y + z)) - 288/(y*(-1 + y + z)) + (15744*z^2)/(y + z)^5 + 
     1984/(y*(y + z)^2) + 1984/(y^2*(y + z)) - 1088/(y*(y + z)) + 
     (-22752*z - 10944*z^2)/(y + z)^4 + (10944 + 13504*z - 2176*z^2)/
      (y + z)^3 + (-5792 + 1856*z - 2016*z^2)/(y + z)^2 + 
     (1504 + 1856*z - 1856*z^2)/(y + z) + (128 + 96*z + 160*z^2)/
      (-1 + y + z)^2 + (-1888 - 1856*z + 1856*z^2)/(-1 + y + z))*
    G[1, 1, 1, 0, z] + ((-128 + 32*y)/z^2 + 192/z - 32/(z*(-1 + y + z)^2) - 
     (32*z)/(-1 + y + z)^2 - 192/(-1 + y + z) + 32/(z^2*(-1 + y + z)) - 
     (96*z)/(y + z)^4 + (128 - 416*z)/(y + z)^3 - 32/(z*(y + z)^2) + 
     96/(y + z) + 32/(z*(y + z)) + (-224 + 512*z)/(y + z)^2)*
    G[1, 1, 1, 1, z] + (704/y + (384 + 384*y)/z^2 + 576/z - 704/(y*z) + 
     384/(z*(-1 + y + z)^2) - 352/(-1 + y + z) + 384/(z^2*(-1 + y + z)) - 
     512/(z*(-1 + y + z)) + (320 + 416*z)/(-1 + y + z)^2)*
    G[1, 1, 1 - z, 0, y] + (-128/y + (384*y)/(-1 + z)^4 + 
     (-128 + 128*y)/(-1 + z)^3 - 512/(-1 + z)^2 + 128/(y*(-1 + z)^2) - 
     384/(-1 + z) - 128/(y^2*(-1 + z)) + 128/(y*(-1 + z)) + 
     128/(-1 + y + z) + 128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)))*
    G[1, 2, 1, 0, z] + (-832/(-1 + y)^2 - 352/y + (-256 - 256*y)/z^2 - 
     192/z + 352/(y*z) - (3072*z)/(-1 + y)^3 - 256/(z*(-1 + y + z)^2) + 
     1120/(-1 + y + z) - 256/(z^2*(-1 + y + z)) + 512/(z*(-1 + y + z)) + 
     (-576 + 96*z)/(-1 + y + z)^2)*G[1, 1 - z, 0, 0, y] + 
   (-960/(-1 + y)^2 - 64/(-1 + y) - 416/y + (64 - 3072*z)/(-1 + y)^3 + 
     (-192 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 768/z + 320/((-1 + y)*z) + 
     416/(y*z) + (-480 - 96*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
     832/(-1 + y + z) - 64/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*
    G[1, 1 - z, 0, 1 - z, y] + (3072/(-1 + y)^2 + 704/y + (96 + 576*y)/z^2 - 
     32/z - 640/((-1 + y)*z) - 544/(y*z) + (6144*z)/(-1 + y)^3 + 
     320/(z*(-1 + y + z)^2) - 768/(-1 + y + z) + 160/(y*(-1 + y + z)) + 
     320/(z^2*(-1 + y + z)) - 192/(z*(-1 + y + z)) + 
     (480 + 224*z)/(-1 + y + z)^2)*G[1, 1 - z, 1, 0, y] + 
   (-960/(-1 + y)^2 - 64/(-1 + y) - 416/y + (64 - 3072*z)/(-1 + y)^3 + 
     (-192 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 768/z + 320/((-1 + y)*z) + 
     416/(y*z) + (-480 - 96*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
     832/(-1 + y + z) - 64/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*
    G[1, 1 - z, 1 - z, 0, y] + (704/(-1 + y)^2 + 64/(-1 + y) - 160/y + 
     64/((-1 + y)*z^2) + (128 + 192*y)/z^2 + 192/z - 320/((-1 + y)*z) + 
     160/(y*z) + 96/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
     800/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
     (-64 + 3072*z)/(-1 + y)^3)*G[1, 1 - z, -z, 1 - z, y] + 
   (1856/(-1 + y)^2 + 384/((-1 + y)*z^2) + (384 + 384*y)/z^2 + 512/z + 
     (4096*z)/(-1 + y)^3 - 384/((-1 + y)*(-1 + y + z)^2) - 
     1344/(-1 + y + z) - (384*z)/(y + z)^4 - 640/(y + z)^2 - 
     128/(z*(y + z)^2) + 320/(y + z) + 128/(z*(y + z)) + 
     (512 + 128*z)/(y + z)^3 + (768 + 192*z)/(-1 + y + z)^2)*
    G[1 - z, 0, 0, 0, y] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
     32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
     288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
     352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
     (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
     96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
     (32 + 4096*z)/(-1 + y)^3)*G[1 - z, 0, 0, 1 - z, y] + 
   (-2496/(-1 + y)^2 - 512/y + (9600*y^2)/(-1 + z)^5 + 
     (6528*y + 10176*y^2)/(-1 + z)^4 + (1728 + 5440*y - 1536*y^2)/
      (-1 + z)^3 - 448/(y*(-1 + z)^2) + (928 - 1184*y + 1696*y^2)/
      (-1 + z)^2 + 448/(y^2*(-1 + z)) - 320/(y*(-1 + z)) + 
     (-384 + 1152*y - 1856*y^2)/(-1 + z) - 288/((-1 + y)*z^2) + 
     (-192 - 96*y + 160*y^2)/z^2 + 672/((-1 + y)*z) - 512/(y^2*z) + 
     256/(y*z) + (-128 - 1152*y + 1856*y^2)/z - (6144*z)/(-1 + y)^3 + 
     288/((-1 + y)*(-1 + y + z)^2) - 352/((-1 + y)*(-1 + y + z)) - 
     448/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) + (12672*z^2)/(y + z)^5 + 
     512/(y*(y + z)^2) + 512/(y^2*(y + z)) - 128/(y*(y + z)) + 
     (-16320*z - 9792*z^2)/(y + z)^4 + (5824 + 12928*z - 2176*z^2)/
      (y + z)^3 + (-4000 + 2848*z - 2016*z^2)/(y + z)^2 + 
     (-768 + 2624*z - 1856*z^2)/(y + z) + (-576 - 448*z + 160*z^2)/
      (-1 + y + z)^2 + (2208 - 2624*z + 1856*z^2)/(-1 + y + z))*
    G[1 - z, 0, 1, 0, y] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
     32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
     288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
     352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
     (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
     96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
     (32 + 4096*z)/(-1 + y)^3)*G[1 - z, 0, 1 - z, 0, y] + 
   (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + (-64 - 64*y)/z^2 - 
     64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
     (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 320/(z*(-1 + y + z)) - 
     (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 544/(y + z) + 
     160/(z*(y + z)) + (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
    G[1 - z, 0, 1 - z, 1 - z, y] + (-832/(-1 + y)^2 + 64/(-1 + y) + 832/y + 
     (-64 - 2048*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
     (-7296*y - 10176*y^2)/(-1 + z)^4 + (-1152 - 5888*y + 1536*y^2)/
      (-1 + z)^3 - 32/(y*(-1 + z)^2) + (-32 + 1088*y - 1696*y^2)/(-1 + z)^2 + 
     32/(y^2*(-1 + z)) - 64/(y*(-1 + z)) + (576 - 960*y + 1856*y^2)/
      (-1 + z) - 160/((-1 + y)*z^2) + (-224 - 288*y - 160*y^2)/z^2 - 
     512/((-1 + y)*z) + 704/(y^2*z) - 736/(y*z) + (-320 + 960*y - 1856*y^2)/
      z + 224/((-1 + y)*(-1 + y + z)^2) + (-160 - 128*z)/(-1 + y + z)^2 + 
     192/((-1 + y)*(-1 + y + z)) + 288/(y^2*(-1 + y + z)) - 
     192/(y*(-1 + y + z)) + (928 - 192*z)/(-1 + y + z) + (1152*z)/(y + z)^4 + 
     (-1728 - 160*z)/(y + z)^3 - 576/(y*(y + z)^2) - 576/(y^2*(y + z)) + 
     480/(y*(y + z)) + (-832 + 192*z)/(y + z) + (1248 + 256*z)/(y + z)^2 + 
     (-512 + 1408*z)/y^2)*G[1 - z, 0, -z, 1 - z, y] + 
   (-2880/(-1 + y)^2 - 352/y + (9600*y^2)/(-1 + z)^5 + 
     (6720*y + 10176*y^2)/(-1 + z)^4 + (1664 + 5504*y - 1536*y^2)/
      (-1 + z)^3 - 384/(y*(-1 + z)^2) + (672 - 1184*y + 1696*y^2)/
      (-1 + z)^2 + 384/(y^2*(-1 + z)) - 256/(y*(-1 + z)) + 
     (-544 + 1152*y - 1856*y^2)/(-1 + z) - 288/((-1 + y)*z^2) + 
     (-64*y + 160*y^2)/z^2 + 352/((-1 + y)*z) - 384/(y^2*z) + 288/(y*z) + 
     (64 - 1152*y + 1856*y^2)/z - (7168*z)/(-1 + y)^3 + 
     288/((-1 + y)*(-1 + y + z)^2) - 672/((-1 + y)*(-1 + y + z)) - 
     384/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 
     384/(y*(y + z)^2) + 384/(y^2*(y + z)) - 256/(y*(y + z)) + 
     (-12480*z - 8640*z^2)/(y + z)^4 + (4544 + 12544*z - 2176*z^2)/
      (y + z)^3 + (-4576 + 3232*z - 2016*z^2)/(y + z)^2 + 
     (-1600 + 2880*z - 1856*z^2)/(y + z) + (-928 - 416*z + 160*z^2)/
      (-1 + y + z)^2 + (2592 - 2880*z + 1856*z^2)/(-1 + y + z))*
    G[1 - z, 1, 0, 0, y] + (-448/(-1 + y)^2 - 96/y + (22272*y^2)/(-1 + z)^5 + 
     (15360*y + 22272*y^2)/(-1 + z)^4 + (3968 + 13056*y - 3072*y^2)/
      (-1 + z)^3 - 1024/(y*(-1 + z)^2) + (2176 - 2496*y + 3392*y^2)/
      (-1 + z)^2 + 1024/(y^2*(-1 + z)) - 512/(y*(-1 + z)) + 
     (-320 + 2560*y - 3712*y^2)/(-1 + z) - 64/((-1 + y)*z^2) + 
     (-64 - 64*y + 320*y^2)/z^2 + 512/((-1 + y)*z) + 96/(y*z) + 
     (832 - 2560*y + 3712*y^2)/z - (2048*z)/(-1 + y)^3 - 256/(-1 + y + z)^2 + 
     64/((-1 + y)*(-1 + y + z)^2) + 128/(-1 + y + z) - 
     512/((-1 + y)*(-1 + y + z)) - 1024/(y^2*(-1 + y + z)) + 
     512/(y*(-1 + y + z)))*G[1 - z, 1, 0, 1 - z, y] + 
   (3072/(-1 + y)^2 + 704/y - (34944*y^2)/(-1 + z)^5 + 
     (-24096*y - 34368*y^2)/(-1 + z)^4 + (-6240 - 20640*y + 4608*y^2)/
      (-1 + z)^3 + 1632/(y*(-1 + z)^2) + (-3552 + 3808*y - 5088*y^2)/
      (-1 + z)^2 - 1632/(y^2*(-1 + z)) + 736/(y*(-1 + z)) + 
     (192 - 3968*y + 5568*y^2)/(-1 + z) + 320/((-1 + y)*z^2) + 
     (416 + 576*y - 480*y^2)/z^2 - 832/((-1 + y)*z) + 1632/(y^2*z) - 
     800/(y*z) + (-1504 + 3968*y - 5568*y^2)/z + (6144*z)/(-1 + y)^3 - 
     320/((-1 + y)*(-1 + y + z)^2) + 192/((-1 + y)*(-1 + y + z)) + 
     1632/(y^2*(-1 + y + z)) - 96/(y*(-1 + y + z)) - (34944*z^2)/(y + z)^5 - 
     1632/(y*(y + z)^2) - 1632/(y^2*(y + z)) + 736/(y*(y + z)) + 
     (-4800 + 8128*z - 5568*z^2)/(-1 + y + z) + (-448 + 1184*z - 480*z^2)/
      (-1 + y + z)^2 + (2592 - 8128*z + 5568*z^2)/(y + z) + 
     (13696 - 8928*z + 6048*z^2)/(y + z)^2 + (-17088 - 38624*z + 6528*z^2)/
      (y + z)^3 + (45792*z + 28224*z^2)/(y + z)^4)*G[1 - z, 1, 1, 0, y] + 
   (-448/(-1 + y)^2 - 96/y + (22272*y^2)/(-1 + z)^5 + 
     (15360*y + 22272*y^2)/(-1 + z)^4 + (3968 + 13056*y - 3072*y^2)/
      (-1 + z)^3 - 1024/(y*(-1 + z)^2) + (2176 - 2496*y + 3392*y^2)/
      (-1 + z)^2 + 1024/(y^2*(-1 + z)) - 512/(y*(-1 + z)) + 
     (-320 + 2560*y - 3712*y^2)/(-1 + z) - 64/((-1 + y)*z^2) + 
     (-64 - 64*y + 320*y^2)/z^2 + 512/((-1 + y)*z) + 96/(y*z) + 
     (832 - 2560*y + 3712*y^2)/z - (2048*z)/(-1 + y)^3 - 256/(-1 + y + z)^2 + 
     64/((-1 + y)*(-1 + y + z)^2) + 128/(-1 + y + z) - 
     512/((-1 + y)*(-1 + y + z)) - 1024/(y^2*(-1 + y + z)) + 
     512/(y*(-1 + y + z)))*G[1 - z, 1, 1 - z, 0, y] + 
   (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 32/((-1 + y)*z^2) + 
     (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 288/(y*z) + 
     352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 352/(z^2*(-1 + y + z)) - 
     160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 
     160/(y + z)^2 + 32/(z*(y + z)^2) - 96/(y + z) - 32/(z*(y + z)) + 
     (672 + 160*z)/(-1 + y + z)^2 + (32 + 4096*z)/(-1 + y)^3)*
    G[1 - z, 1 - z, 0, 0, y] + (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + 
     (-64 - 64*y)/z^2 - 64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
     (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 320/(z*(-1 + y + z)) - 
     (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 544/(y + z) + 
     160/(z*(y + z)) + (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
    G[1 - z, 1 - z, 0, 1 - z, y] + (-2176/(-1 + y)^2 - 96/y + 
     (9600*y^2)/(-1 + z)^5 + (6528*y + 10176*y^2)/(-1 + z)^4 + 
     (1728 + 5440*y - 1536*y^2)/(-1 + z)^3 - 448/(y*(-1 + z)^2) + 
     (928 - 1184*y + 1696*y^2)/(-1 + z)^2 + 448/(y^2*(-1 + z)) - 
     320/(y*(-1 + z)) + (-384 + 1152*y - 1856*y^2)/(-1 + z) + 
     32/((-1 + y)*z^2) + (128 - 256*y + 160*y^2)/z^2 + 768/((-1 + y)*z) + 
     32/(y^2*z) + 64/(y*z) + (1024 - 1152*y + 1856*y^2)/z - 
     (4096*z)/(-1 + y)^3 - 32/((-1 + y)*(-1 + y + z)^2) + 
     (-384 - 32*z)/(-1 + y + z)^2 + 96/(-1 + y + z) - 
     768/((-1 + y)*(-1 + y + z)) - 448/(y^2*(-1 + y + z)) + 
     320/(y*(-1 + y + z)) + (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 
     160/(y + z)^2 - 32/(y*(y + z)^2) - 64/(y + z) - 32/(y^2*(y + z)) + 
     32/(y*(y + z)))*G[1 - z, 1 - z, 1, 0, y] + 
   (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + (-64 - 64*y)/z^2 - 
     64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
     (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 320/(z*(-1 + y + z)) - 
     (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 544/(y + z) + 
     160/(z*(y + z)) + (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
    G[1 - z, 1 - z, 1 - z, 0, y] + ((-128 + 32*y)/z^2 + 192/z - 
     32/(z*(-1 + y + z)^2) - (32*z)/(-1 + y + z)^2 - 192/(-1 + y + z) + 
     32/(z^2*(-1 + y + z)) - (96*z)/(y + z)^4 + (128 - 416*z)/(y + z)^3 - 
     32/(z*(y + z)^2) + 96/(y + z) + 32/(z*(y + z)) + 
     (-224 + 512*z)/(y + z)^2)*G[1 - z, 1 - z, 1 - z, 1 - z, y] + 
   (-448/(-1 + y)^2 + 64/(-1 + y) + 64/y + (896 - 1408*z)/y^2 + 
     (-64 - 1024*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
     (-6720*y - 10176*y^2)/(-1 + z)^4 + (-1472 - 5632*y + 1536*y^2)/
      (-1 + z)^3 + 288/(y*(-1 + z)^2) + (-672 + 1088*y - 1696*y^2)/
      (-1 + z)^2 - 288/(y^2*(-1 + z)) + 192/(y*(-1 + z)) + 
     (384 - 1088*y + 1856*y^2)/(-1 + z) - 64/((-1 + y)*z^2) + 
     (-96 - 224*y - 160*y^2)/z^2 + 32/((-1 + y)^2*z) - 512/((-1 + y)*z) - 
     96/(y^4*z) + 32/(y^3*z) + 192/(y^2*z) - 416/(y*z) + 
     (-384 + 1088*y - 1856*y^2)/z + 96/((-1 + y)*(-1 + y + z)^2) - 
     32/((-1 + y)^2*(-1 + y + z)) + 192/((-1 + y)*(-1 + y + z)) + 
     160/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)) - (960*z)/(y + z)^6 + 
     96/(y*(y + z)^4) + 96/(y^2*(y + z)^3) - 32/(y*(y + z)^3) + 
     (-1248 - 288*z)/(y + z)^3 + 96/(y^3*(y + z)^2) - 32/(y^2*(y + z)^2) - 
     512/(y*(y + z)^2) + (1568 - 352*z)/(y + z)^2 + 96/(y^4*(y + z)) - 
     32/(y^3*(y + z)) - 512/(y^2*(y + z)) + 416/(y*(y + z)) + 
     (-160 - 64*z)/(y + z) + (-800 + 64*z)/(-1 + y + z) + 
     (-96 + 64*z)/(-1 + y + z)^2 + (768 + 192*z)/(y + z)^5 + 
     (-96 + 768*z)/(y + z)^4)*G[1 - z, 1 - z, -z, 1 - z, y] + 
   (-64/(-1 + y)^3 + 128/(-1 + y)^2 + 64/(-1 + y) + (3072*y^2)/(-1 + z)^5 + 
     (2304*y + 1920*y^2)/(-1 + z)^4 + (512 + 2176*y)/(-1 + z)^3 + 
     (320 - 128*y)/(-1 + z)^2 + (448 + 256*y)/(-1 + z) + (-64 - 64*y)/z^2 - 
     64/((-1 + y)*z^2) + (-320 - 256*y)/z - 512/((-1 + y)*z) + 
     128/((-1 + y)*(-1 + y + z)^2) + 160/(-1 + y + z) + 
     192/((-1 + y)*(-1 + y + z)) - 128/((-1 + z)^2*(-1 + y + z)) + 
     128/((-1 + z)*(-1 + y + z)) + (192*z)/(y + z)^4 + 
     (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 + 64/(z*(y + z)^2) - 
     288/(y + z) - 64/(z*(y + z)) + (-32 + 32*z)/(-1 + y + z)^2)*
    G[1 - z, -z, 0, 1 - z, y] + (-64/(-1 + y)^3 + 128/(-1 + y)^2 + 
     64/(-1 + y) + (3072*y^2)/(-1 + z)^5 + (2304*y + 1920*y^2)/(-1 + z)^4 + 
     (512 + 2176*y)/(-1 + z)^3 + (320 - 128*y)/(-1 + z)^2 + 
     (448 + 256*y)/(-1 + z) + (-64 - 64*y)/z^2 - 64/((-1 + y)*z^2) + 
     (-320 - 256*y)/z - 512/((-1 + y)*z) + 128/((-1 + y)*(-1 + y + z)^2) + 
     160/(-1 + y + z) + 192/((-1 + y)*(-1 + y + z)) - 
     128/((-1 + z)^2*(-1 + y + z)) + 128/((-1 + z)*(-1 + y + z)) + 
     (192*z)/(y + z)^4 + (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 + 
     64/(z*(y + z)^2) - 288/(y + z) - 64/(z*(y + z)) + 
     (-32 + 32*z)/(-1 + y + z)^2)*G[1 - z, -z, 1 - z, 0, y] + 
   (-448/(-1 + y)^2 + 64/(-1 + y) + 160/y + (896 - 1408*z)/y^2 + 
     (-64 - 1024*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
     (-6720*y - 10176*y^2)/(-1 + z)^4 + (-1472 - 5632*y + 1536*y^2)/
      (-1 + z)^3 + 288/(y*(-1 + z)^2) + (-672 + 1088*y - 1696*y^2)/
      (-1 + z)^2 - 288/(y^2*(-1 + z)) + 192/(y*(-1 + z)) + 
     (384 - 1088*y + 1856*y^2)/(-1 + z) + 128/((-1 + y)*z^2) + 
     (128 + 192*y - 160*y^2)/z^2 + 64/((-1 + y)^2*z) - 256/((-1 + y)*z) + 
     96/(y^4*z) - 32/(y^3*z) - 96/(y^2*z) - 288/(y*z) + 
     (320 + 1088*y - 1856*y^2)/z - 128/((-1 + y)*(-1 + y + z)^2) - 
     64/((-1 + y)^2*(-1 + y + z)) - 64/((-1 + y)*(-1 + y + z)) + 
     160/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)) + 
     (-544 - 320*z)/(-1 + y + z) + (960*z)/(y + z)^6 + 
     (-768 - 192*z)/(y + z)^5 - 96/(y*(y + z)^4) - 96/(y^2*(y + z)^3) + 
     32/(y*(y + z)^3) - 96/(y^3*(y + z)^2) + 32/(y^2*(y + z)^2) - 
     224/(y*(y + z)^2) - 96/(y^4*(y + z)) + 32/(y^3*(y + z)) - 
     224/(y^2*(y + z)) + 192/(y*(y + z)) + (32 + 160*z)/(-1 + y + z)^2 + 
     (-896 + 320*z)/(y + z) + (-928 + 640*z)/(y + z)^3 + 
     (96 + 960*z)/(y + z)^4)*G[1 - z, -z, 1 - z, 1 - z, y] + 
   (-832/(-1 + y)^2 - 96/(-1 + y) - 544/y + (96 - 2048*z)/(-1 + y)^3 - 
     (15744*y^2)/(-1 + z)^5 + (-10272*y - 14016*y^2)/(-1 + z)^4 + 
     (-3232 - 9344*y + 1536*y^2)/(-1 + z)^3 + 1184/(y*(-1 + z)^2) + 
     (-2464 + 1504*y - 1696*y^2)/(-1 + z)^2 - 1184/(y^2*(-1 + z)) + 
     448/(y*(-1 + z)) + (-736 - 1856*y + 1856*y^2)/(-1 + z) + 
     160/((-1 + y)*z^2) + (128 + 64*y - 160*y^2)/z^2 - 64/((-1 + y)^2*z) + 
     256/((-1 + y)*z) - 672/(y^2*z) + 800/(y*z) + (-1088 + 1856*y - 1856*y^2)/
      z - 192/((-1 + y)*(-1 + y + z)^2) + (-32 - 64*z)/(-1 + y + z)^2 + 
     64/((-1 + y)^2*(-1 + y + z)) + 224/((-1 + y)*(-1 + y + z)) + 
     1120/(y^2*(-1 + y + z)) - 704/(y*(-1 + y + z)) - (2208*z)/(y + z)^4 + 
     1184/(y*(y + z)^2) + (-2304 - 576*z)/(y + z)^2 + 1184/(y^2*(y + z)) - 
     960/(y*(y + z)) + (1472 - 448*z)/(y + z) + (3392 + 384*z)/(y + z)^3 + 
     (704 + 448*z)/(-1 + y + z) + (-1280 + 1408*z)/y^2)*
    G[1 - z, -z, -z, 1 - z, y] + (-32/y - 192/z - 64/(y^2*z) + 96/(y*z) + 
     32/(-1 + y + z)^2 - (192*z)/(y + z)^4 - 320/(y + z)^2 + 
     64/(y*(y + z)^2) + 160/(y + z) + 64/(y^2*(y + z)) - 64/(y*(y + z)) + 
     (256 + 64*z)/(y + z)^3)*G[-z, 0, 0, 1 - z, y] + 
   (32/y + (256 - 96*y)/z^2 + 992/z - 960/(y^2*z) + 672/(y*z) + 
     128/(z*(-1 + y + z)^2) + 128/(z^2*(-1 + y + z)) + 
     (19200*z^2)/(y + z)^5 + 960/(y*(y + z)^2) + 960/(y^2*(y + z)) - 
     704/(y*(y + z)) + (-25536*z - 17280*z^2)/(y + z)^4 + 
     (9856 + 25280*z - 4352*z^2)/(y + z)^3 + (-10112 + 6464*z - 4032*z^2)/
      (y + z)^2 + (-2720 + 5760*z - 3712*z^2)/(y + z) + 
     (544 - 640*z + 320*z^2)/(-1 + y + z)^2 + (2688 - 5760*z + 3712*z^2)/
      (-1 + y + z))*G[-z, 0, 1, 0, y] + 
   (-32/y - 192/z - 64/(y^2*z) + 96/(y*z) + 32/(-1 + y + z)^2 - 
     (192*z)/(y + z)^4 - 320/(y + z)^2 + 64/(y*(y + z)^2) + 160/(y + z) + 
     64/(y^2*(y + z)) - 64/(y*(y + z)) + (256 + 64*z)/(y + z)^3)*
    G[-z, 0, 1 - z, 0, y] + (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 
     192/(y*z) + (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
     224/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
     (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
     480/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
    G[-z, 0, 1 - z, 1 - z, y] + (96/y + (-160 - 352*y)/z^2 + 32/z - 
     736/(y^2*z) + 672/(y*z) + 128/(y^2*(-1 + y + z)) - 
     256/(y*(-1 + y + z)) - 32/(z^2*(-1 + y + z)) - (1536*z)/(y + z)^4 + 
     1056/(y*(y + z)^2) + (-1472 - 736*z)/(y + z)^2 + 1056/(y^2*(y + z)) - 
     832/(y*(y + z)) + (1024 - 448*z)/(y + z) + (-96 + 96*z)/(-1 + y + z)^2 + 
     (2880 + 128*z)/(y + z)^3 + (-256 + 448*z)/(-1 + y + z) + 
     (-896 + 1408*z)/y^2)*G[-z, 0, -z, 1 - z, y] + 
   (-128/y - 128/z - 128/(y^2*z) + 256/(y*z) - (384*z)/(y + z)^4 - 
     640/(y + z)^2 + 128/(y*(y + z)^2) + 384/(y + z) + 128/(y^2*(y + z)) - 
     128/(y*(y + z)) + (512 + 128*z)/(y + z)^3)*G[-z, -1 - z, -z, 1 - z, y] + 
   (-32/y - 192/z - 64/(y^2*z) + 96/(y*z) + 32/(-1 + y + z)^2 - 
     (192*z)/(y + z)^4 - 320/(y + z)^2 + 64/(y*(y + z)^2) + 160/(y + z) + 
     64/(y^2*(y + z)) - 64/(y*(y + z)) + (256 + 64*z)/(y + z)^3)*
    G[-z, 1 - z, 0, 0, y] + (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 
     192/(y*z) + (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
     224/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
     (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
     480/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
    G[-z, 1 - z, 0, 1 - z, y] + (32/y + (256 - 96*y)/z^2 + 992/z - 
     960/(y^2*z) + 672/(y*z) + 128/(z*(-1 + y + z)^2) + 
     128/(z^2*(-1 + y + z)) + (19200*z^2)/(y + z)^5 + 960/(y*(y + z)^2) + 
     960/(y^2*(y + z)) - 704/(y*(y + z)) + (-25536*z - 17280*z^2)/(y + z)^4 + 
     (9856 + 25280*z - 4352*z^2)/(y + z)^3 + (-10112 + 6464*z - 4032*z^2)/
      (y + z)^2 + (-2720 + 5760*z - 3712*z^2)/(y + z) + 
     (544 - 640*z + 320*z^2)/(-1 + y + z)^2 + (2688 - 5760*z + 3712*z^2)/
      (-1 + y + z))*G[-z, 1 - z, 1, 0, y] + 
   (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 192/(y*z) + 
     (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 224/(-1 + y + z) - 
     64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + (-512 - 128*z)/(y + z)^3 + 
     640/(y + z)^2 - 128/(y*(y + z)^2) - 480/(y + z) - 128/(y^2*(y + z)) + 
     128/(y*(y + z)))*G[-z, 1 - z, 1 - z, 0, y] + 
   (-704/y + (1408 - 2816*z)/y^2 - 32/z^2 - 320/z - 128/(y^2*z) - 64/(y*z) + 
     96/(z*(-1 + y + z)^2) - 928/(-1 + y + z) - 448/(y^2*(-1 + y + z)) + 
     512/(y*(-1 + y + z)) + (672*z)/(y + z)^4 - 320/(y*(y + z)^2) + 
     (640 - 320*z)/(y + z)^2 - 256/(y + z) - 320/(y^2*(y + z)) + 
     256/(y*(y + z)) + (32 + 128*z)/(-1 + y + z)^2 + 
     (-896 + 160*z)/(y + z)^3)*G[-z, 1 - z, 1 - z, 1 - z, y] + 
   (352/y + (-160 + 64*y)/z^2 - 448/z - 480/(y^2*z) + 416/(y*z) + 
     256/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)) - (2112*z)/(y + z)^4 + 
     1120/(y*(y + z)^2) + (-2304 - 256*z)/(y + z)^2 + 1120/(y^2*(y + z)) - 
     896/(y*(y + z)) + (1024 - 192*z)/(y + z) + (32 + 32*z)/(-1 + y + z)^2 + 
     (960 + 192*z)/(-1 + y + z) + (3136 + 608*z)/(y + z)^3 + 
     (-1792 + 2816*z)/y^2)*G[-z, 1 - z, -z, 1 - z, y] + 
   (-128/y + (-256 - 256*y)/z^2 - 384/z + 128/(y^2*z) + 
     (-192 - 128*z)/(-1 + y + z)^2 - 256/(z*(-1 + y + z)^2) + 
     544/(-1 + y + z) - 256/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
     (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
     256/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
    G[-z, -z, 0, 1 - z, y] + (-128/y + (-256 - 256*y)/z^2 - 384/z + 
     128/(y^2*z) + (-192 - 128*z)/(-1 + y + z)^2 - 256/(z*(-1 + y + z)^2) + 
     544/(-1 + y + z) - 256/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
     (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
     256/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
    G[-z, -z, 1 - z, 0, y] + (-384/y + (-384 - 160*y)/z^2 - 1312/z - 
     384/(y^2*z) + 352/(y*z) + (256 - 160*z)/(-1 + y + z)^2 - 
     352/(z*(-1 + y + z)^2) - 64/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
     224/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)) - (1632*z)/(y + z)^4 + 
     896/(y*(y + z)^2) + 896/(y^2*(y + z)) - 672/(y*(y + z)) + 
     (224 - 64*z)/(y + z) + (-992 + 64*z)/(y + z)^2 + 
     (1504 + 64*z)/(-1 + y + z) + (2240 + 64*z)/(y + z)^3 + 
     (-1280 + 1408*z)/y^2)*G[-z, -z, 1 - z, 1 - z, y] + 
   (-640/y + (3584 - 5632*z)/y^2 + (352 + 544*y)/z^2 + 1280/z + 
     1536/(y^2*z) - 1344/(y*z) + (32 - 160*z)/(-1 + y + z)^2 + 
     32/(z*(-1 + y + z)^2) - 512/(y^2*(-1 + y + z)) + 1024/(y*(-1 + y + z)) + 
     (-1408 - 384*z)/(-1 + y + z) + 64/(z^2*(-1 + y + z)) + 
     768/(z*(-1 + y + z)) + (4416*z)/(y + z)^4 + (-7808 - 1536*z)/(y + z)^3 - 
     2816/(y*(y + z)^2) - 2816/(y^2*(y + z)) + 2240/(y*(y + z)) + 
     (-2112 + 384*z)/(y + z) + (5440 + 1024*z)/(y + z)^2)*
    G[-z, -z, -z, 1 - z, y] + Pi^2*(-384/(-1 + y)^3 - 5488/(9*(-1 + y)) + 
     6016/(27*y) - (2*(18696 - 3456*z))/(27*(-1 + y)^2) - 
     (4432*y)/(3*(-1 + z)^4) - (2*(-3656 - 11008*y))/(27*(-1 + z)^3) - 
     (2*(-9608 - 17544*y))/(27*(-1 + z)^2) - 17152/(27*y*(-1 + z)^2) + 
     12016/(27*y^2*(-1 + z)) - 11128/(27*y*(-1 + z)) - 
     (2*(-672 + 7818*y))/(27*(-1 + z)) - (2*(-11121 - 12968*y))/(27*z^2) + 
     32/(3*(-1 + y)^2*z^2) + 21248/(27*(-1 + y)*z^2) - 536/(9*y*z^2) - 
     (2*(-11472 - 7818*y))/(27*z) - 64/(3*(-1 + y)^3*z) - 
     4048/(9*(-1 + y)^2*z) - 8576/(27*(-1 + y)*z) + 7672/(27*y*z) + 
     32/(3*(-1 + y)^2*(-1 + y + z)^2) - 15704/(27*(-1 + y)*(-1 + y + z)^2) + 
     1888/(27*y*(-1 + y + z)^2) + 64/(3*(-1 + y)^3*(-1 + y + z)) + 
     2384/(9*(-1 + y)^2*(-1 + y + z)) + 18584/(27*(-1 + y)*(-1 + y + z)) - 
     11632/(27*y^2*(-1 + y + z)) + 4928/(27*y*(-1 + y + z)) + 
     (4064*z^2)/(3*(y + z)^4) - 1280/(9*y*(y + z)) - 
     (2*(-576 + 384*z))/(27*y^2) - (2*(19312 - 5556*z - 4536*z^2))/
      (27*(-1 + y + z)) - (2*(-900*z - 3528*z^2))/(27*(y + z)^3) - 
     (2*(-3920 + 6584*z - 2736*z^2))/(27*(-1 + y + z)^3) - 
     (2*(12072 + 18246*z + 1872*z^2))/(27*(y + z)^2) - 
     (2*(7943 - 3352*z + 2664*z^2))/(27*(-1 + y + z)^2) - 
     (2*(-13752 + 5556*z + 4536*z^2))/(27*(y + z)) + 
     (-352/y - (160*y)/(-1 + z)^4 + (224*y)/(-1 + z)^3 + 
       (96 - 128*y)/(-1 + z)^2 - 32/(y*(-1 + z)^2) + 64/(y^2*(-1 + z)) + 
       96/(y*(-1 + z)) + (-96 + 128*y)/(-1 + z) + (-576 - 192*y)/z^2 + 
       64/(y*z^2) + (-640 - 128*y)/z + 32/(y*(-1 + y + z)^2) + 
       (64 - 224*z)/(-1 + y + z)^2 - 320/(z*(-1 + y + z)^2) + 
       896/(-1 + y + z) - 64/(y^2*(-1 + y + z)) - 512/(z^2*(-1 + y + z)) - 
       64/(z*(-1 + y + z)))*Log[2]) + 
   (-14080/(3*(-1 + y)^3) + (16*(-697 - 192*z))/(3*(-1 + y)) + 
     (16*(32 - 64*z))/(3*y^2) + (16*(-540*y + 15372*y^2))/(3*(-1 + z)^5) + 
     (16*(-108 + 12426*y + 18828*y^2))/(3*(-1 + z)^4) - 288/(y*(-1 + z)^3) + 
     (16*(2891 + 11761*y + 54*y^2))/(3*(-1 + z)^3) + 288/(y^2*(-1 + z)^2) - 
     5024/(3*y*(-1 + z)^2) + (16*(1622 - 1491*y + 1413*y^2))/(3*(-1 + z)^2) - 
     288/(y^3*(-1 + z)) + 6512/(3*y^2*(-1 + z)) - 3632/(3*y*(-1 + z)) + 
     (16*(-60 + 1833*y - 1764*y^2))/(3*(-1 + z)) + 192/((-1 + y)^2*z^2) - 
     736/(3*(-1 + y)*z^2) + 464/(y*z^2) + (16*(95 + 109*y + 351*y^2))/
      (3*z^2) - 384/((-1 + y)^3*z) + 32/((-1 + y)^2*z) + 2848/((-1 + y)*z) - 
     576/(y^3*z) - 96/(y^2*z) - 2032/(y*z) + (16*(1555 - 1833*y + 1764*y^2))/
      (3*z) + (6912*z)/(-1 + y)^4 + 192/((-1 + y)^2*(-1 + y + z)^2) - 
     4192/(3*(-1 + y)*(-1 + y + z)^2) + 384/(y*(-1 + y + z)^2) + 
     384/((-1 + y)^3*(-1 + y + z)) - 160/((-1 + y)^2*(-1 + y + z)) - 
     4272/((-1 + y)*(-1 + y + z)) + 288/(y^3*(-1 + y + z)) - 
     6512/(3*y^2*(-1 + y + z)) + 13136/(3*y*(-1 + y + z)) - 
     (5760*z)/(y + z)^5 + 576/(y*(y + z)^3) + 576/(y^2*(y + z)^2) + 
     96/(y*(y + z)^2) + 576/(y^3*(y + z)) + 96/(y^2*(y + z)) - 
     448/(y*(y + z)) + (16*(-1060 + 96*z))/(3*(-1 + y)^2) + 
     (16*(795 + 192*z))/(3*y) + (16*(324 - 4932*z - 1440*z^2))/
      (3*(y + z)^3) + (16*(-84 + 1473*z - 1344*z^2))/(3*(y + z)) + 
     (16*(1566 + 1848*z - 1236*z^2))/(3*(y + z)^2) + 
     (16*(-117 + 108*z - 108*z^2))/(3*(-1 + y + z)^2) + 
     (16*(48 - 24*z^2))/(3*(-1 + y + z)^3) + (16*(-908 - 1473*z + 1344*z^2))/
      (3*(-1 + y + z)) + (16*(864 - 324*z + 3600*z^2))/(3*(y + z)^4))*
    Zeta[3] + (-320/(3*(-1 + y)) - 736/y - (32*y)/(3*(-1 + z)^3) + 
     (416*y)/(3*(-1 + z)^2) - 8/(3*y*(-1 + z)) - (2*(44 + 108*y))/
      (3*(-1 + z)) - 512/(3*(-1 + y)*z^2) + 32/(y*z^2) - 
     (2*(487 + 252*y))/(3*z^2) - (2*(1078 - 108*y))/(3*z) - 
     200/((-1 + y)^2*z) - 3352/(3*(-1 + y)*z) + 312/(y*z) + 
     1112/(3*(-1 + y)*(-1 + y + z)^2) + 32/(y*(-1 + y + z)^2) + 
     200/((-1 + y)^2*(-1 + y + z)) + 3352/(3*(-1 + y)*(-1 + y + z)) - 
     312/(y*(-1 + y + z)) - (2*(-1360 - 140*z))/(3*(-1 + y + z)) - 
     (32*z)/(3*(y + z)^3) + 8/(3*y*(y + z)) - (2*(-276 + 140*z))/
      (3*(y + z)) - (2*(-16 + 224*z))/(3*(y + z)^2) - 
     (2*(-81 + 422*z))/(3*(-1 + y + z)^2) + 
     Pi^2*(-608/(9*y) + (16*y)/(3*(-1 + z)^4) - (8*(2 + 52*y))/
        (9*(-1 + z)^3) - (8*(-46 - 54*y))/(9*(-1 + z)^2) + 
       16/(9*y*(-1 + z)^2) - 16/(9*y^2*(-1 + z)) + 16/(9*y*(-1 + z)) - 
       (8*(-66 + 36*y))/(9*(-1 + z)) - 8/(y*z^2) - (8*(14 + 27*y))/(9*z^2) - 
       (8*(34 - 36*y))/(9*z) + 80/(3*y*z) - 8/(y*(-1 + y + z)^2) - 
       (8*(-7 - 10*z))/(9*(-1 + y + z)^2) - 176/(9*(-1 + y + z)) + 
       16/(9*y^2*(-1 + y + z)) - 352/(9*y*(-1 + y + z)) - 
       32/(z^2*(-1 + y + z)) - 64/(3*z*(-1 + y + z))) + 
     Lx^3*(32/y - (16*(12 + 5*y))/(3*z^2) - 128/(3*z) - 16/(y*z) - 
       160/(3*z*(-1 + y + z)^2) + 208/(3*(-1 + y + z)) + 
       16/(y*(-1 + y + z)) - 160/(3*z^2*(-1 + y + z)) - 
       (16*(-3 + 5*z))/(3*(-1 + y + z)^2)) + 
     (1024/(3*y) + 832/(3*z) - 40/(3*y^2*z) - 288/(y*z) + 
       96/(y*(-1 + y + z)^2) - (8*(6 - 17*z))/(3*(-1 + y + z)^2) + 
       120/(z*(-1 + y + z)^2) + 832/(3*y*(-1 + y + z)) - 
       (8*(181 - 96*z))/(3*(-1 + y + z)) + 176/(3*z*(-1 + y + z)) - 
       (128*z)/(3*(y + z)^4) + 40/(3*y*(y + z)^2) + 40/(3*y^2*(y + z)) + 
       224/(y*(y + z)) - (8*(75 + 96*z))/(3*(y + z)) - 
       (8*(-263 + 115*z))/(3*(y + z)^2) - (8*(-20 + 158*z))/(3*(y + z)^3))*
      G[1 - z, y] + Lx^2*(-128/(-1 + y) - 208/y - (96*y)/(-1 + z)^3 + 
       (8*(12 + 6*y))/(3*(-1 + z)^2) + (8*(42 - 6*y))/(3*(-1 + z)) - 
       32/(y*(-1 + z)) + 48/((-1 + y)*z^2) + 48/(y*z^2) + 
       (8*(76 + 15*y))/(3*z^2) - 256/((-1 + y)*z) + 8/(3*y*z) + 
       (8*(112 + 6*y))/(3*z) - 48/((-1 + y)*(-1 + y + z)^2) + 
       48/(y*(-1 + y + z)^2) + (8*(55 - 9*z))/(3*(-1 + y + z)^2) + 
       256/((-1 + y)*(-1 + y + z)) - 8/(3*y*(-1 + y + z)) - 
       (96*z)/(y + z)^3 + (8*(48 - 6*z))/(3*(y + z)^2) + 32/(y*(y + z)) + 
       (8*(-36 - 6*z))/(3*(y + z)) + (8*(-109 + 6*z))/(3*(-1 + y + z)) + 
       (128/(-1 + y)^2 - 96/y + (64 + 48*y)/z^2 + 48/(y*z) + 
         96/(z*(-1 + y + z)^2) - 48/(-1 + y + z) - 48/(y*(-1 + y + z)) + 
         96/(z^2*(-1 + y + z)) + (-80 + 48*z)/(-1 + y + z)^2)*G[0, y] + 
       (-64/y + (96*y)/(-1 + z)^4 + (-32 + 32*y)/(-1 + z)^3 - 
         128/(-1 + z)^2 + 32/(y*(-1 + z)^2) - 96/(-1 + z) - 
         32/(y^2*(-1 + z)) + 32/(y*(-1 + z)) - 32/z^2 - 96/z + 
         64/(-1 + y + z) + 32/(y^2*(-1 + y + z)) - 96/(y*(-1 + y + z)))*
        G[0, z] + (-64/y - 64/z - 32/(y^2*z) + 96/(y*z) - 32/(-1 + y + z)^2 + 
         96/(-1 + y + z) - (96*z)/(y + z)^4 - 160/(y + z)^2 + 
         32/(y*(y + z)^2) + 96/(y + z) + 32/(y^2*(y + z)) - 32/(y*(y + z)) + 
         (128 + 32*z)/(y + z)^3)*G[1, z] + (-64/y - 64/z - 32/(y^2*z) + 
         96/(y*z) - 32/(-1 + y + z)^2 + 96/(-1 + y + z) - (96*z)/(y + z)^4 - 
         160/(y + z)^2 + 32/(y*(y + z)^2) + 96/(y + z) + 32/(y^2*(y + z)) - 
         32/(y*(y + z)) + (128 + 32*z)/(y + z)^3)*G[1 - z, y]) + 
     (1856/(3*(-1 + y)^2) - 256/(-1 + y) + 864/y + (16*(-31 - 17*y))/
        (3*z^2) - 96/(y*z^2) - 352/(3*z) - 560/(3*y*z) - 
       96/(y*(-1 + y + z)^2) + 224/(3*z*(-1 + y + z)^2) + 144/(-1 + y + z) + 
       560/(3*y*(-1 + y + z)) + 224/(3*z^2*(-1 + y + z)) + 
       128/(z*(-1 + y + z)) + (16*(-76 + 19*z))/(3*(-1 + y + z)^2))*
      G[0, 0, y] + G[0, z]*(1024/(3*y) + (128*y)/(3*(-1 + z)^4) - 
       (8*(4 + 154*y))/(3*(-1 + z)^3) - (8*(-103 - 109*y))/(3*(-1 + z)^2) + 
       40/(3*y*(-1 + z)^2) - 40/(3*y^2*(-1 + z)) - 224/(y*(-1 + z)) - 
       (8*(-190 + 92*y))/(3*(-1 + z)) + 96/(y*z^2) - 
       (8*(-11 + 17*y))/(3*z^2) - (8*(-64 - 92*y))/(3*z) - 832/(3*y*z) - 
       256/(-1 + y + z) + 40/(3*y^2*(-1 + y + z)) + 288/(y*(-1 + y + z)) - 
       120/(z^2*(-1 + y + z)) + 112/(3*z*(-1 + y + z)) + 
       (-128/y + (-320 - 64*y)/z^2 - 256/z + (256 - 128*z)/(-1 + y + z)^2 - 
         128/(z*(-1 + y + z)^2) + 384/(-1 + y + z) - 128/(y*(-1 + y + z)) - 
         128/(z^2*(-1 + y + z)))*G[0, 0, y]) + 
     ((16*y)/(-1 + z)^4 + (16*(-1 - 26*y))/(3*(-1 + z)^3) + 
       (16*(23 + 27*y))/(3*(-1 + z)^2) + (16*(33 - 18*y))/(3*(-1 + z)) + 
       (16*(1 - 9*y))/(3*z^2) + (16*(-33 + 18*y))/(3*z) + 
       16/(3*(-1 + z)^2*(-1 + y + z)) + 16/(3*(-1 + z)*(-1 + y + z)) - 
       96/(z^2*(-1 + y + z)))*G[0, 0, z] + 
     (-64/y + (16*(-2 - 2*y))/(3*z^2) - 128/(3*z) + 32/(3*y^2*z) - 
       32/(3*y*z) + (16*(52 - 19*z))/(3*(-1 + y + z)^2) - 
       608/(3*z*(-1 + y + z)^2) - 64/(y*(-1 + y + z)) + 
       (16*(17 - 36*z))/(3*(-1 + y + z)) - 32/(3*z^2*(-1 + y + z)) - 
       128/(z*(-1 + y + z)) + (32*z)/(y + z)^4 - 32/(3*y*(y + z)^2) - 
       32/(3*y^2*(y + z)) + 32/(3*y*(y + z)) + (16*(12 + 36*z))/(3*(y + z)) + 
       (16*(-8 + 52*z))/(3*(y + z)^3) + (16*(-98 + 54*z))/(3*(y + z)^2))*
      G[0, 1, z] + (-160/(3*y) + (16*(2 + 2*y))/(3*z^2) + 64/(3*z) + 
       80/(y^2*z) - 176/(3*y*z) - 96/(y*(-1 + y + z)^2) + 
       32/(3*z*(-1 + y + z)^2) + 32/(y*(-1 + y + z)) + 
       (16*(40 - 18*z))/(3*(-1 + y + z)) + 32/(3*z^2*(-1 + y + z)) + 
       64/(z*(-1 + y + z)) + (256*z)/(y + z)^4 + (16*(-60 - 12*z))/
        (3*(y + z)^3) - 80/(y*(y + z)^2) - 80/(y^2*(y + z)) + 
       144/(y*(y + z)) + (16*(-45 + 18*z))/(3*(y + z)) + 
       (16*(57 + 21*z))/(3*(y + z)^2) + (16*(-61 + 22*z))/(3*(-1 + y + z)^2))*
      G[0, 1 - z, y] + (704/(3*y) + 96/(y*z^2) + (16*(29 + 15*y))/(3*z^2) + 
       1024/(3*z) - 352/(3*y*z) + 96/(y*(-1 + y + z)^2) + 
       (16*(56 - 21*z))/(3*(-1 + y + z)^2) - 64/(3*z*(-1 + y + z)^2) - 
       688/(3*(-1 + y + z)) + 352/(3*y*(-1 + y + z)) - 
       64/(3*z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)))*G[1, 0, y] + 
     (-64/y - (32*y)/(-1 + z)^4 + (16*(2 + 52*y))/(3*(-1 + z)^3) + 
       (16*(-46 - 54*y))/(3*(-1 + z)^2) - 32/(3*y*(-1 + z)^2) + 
       32/(3*y^2*(-1 + z)) - 32/(3*y*(-1 + z)) + (16*(-66 + 36*y))/
        (3*(-1 + z)) + (16*(31 + 17*y))/(3*z^2) + (16*(38 - 36*y))/(3*z) + 
       64/(y*z) + (16*(4 - 2*z))/(3*(-1 + y + z)^2) - 
       32/(3*z*(-1 + y + z)^2) + 160/(3*(-1 + y + z)) - 
       32/(3*y^2*(-1 + y + z)) + 32/(3*y*(-1 + y + z)) + 
       544/(3*z^2*(-1 + y + z)) - 128/(z*(-1 + y + z)))*G[1, 0, z] + 
     (96/(z*(-1 + y + z)^2) - (16*z)/(y + z)^4 + (16*(4 - 26*z))/
        (3*(y + z)^3) + (16*(49 - 27*z))/(3*(y + z)^2) - 16/(3*z*(y + z)^2) + 
       (16*(-6 - 18*z))/(3*(y + z)) + 16/(3*z*(y + z)) + 
       (16*(-8 + 9*z))/(3*(-1 + y + z)^2) + (16*(6 + 18*z))/(3*(-1 + y + z)))*
      G[1, 1, z] + G[0, y]*(320/(3*(-1 + y)^2) - 1856/(3*(-1 + y)) + 
       4640/(3*y) + (64*y)/(-1 + z)^3 + (32*y)/(-1 + z)^2 - 16/(-1 + z) + 
       16/(y*(-1 + z)) + 64/(y*z^2) + (16*(57 + 19*y))/(3*z^2) + 1072/z + 
       992/((-1 + y)*z) - 2624/(3*y*z) + 64/(y*(-1 + y + z)^2) + 
       (16*(78 - 17*z))/(3*(-1 + y + z)^2) - 992/((-1 + y)*(-1 + y + z)) + 
       2624/(3*y*(-1 + y + z)) + (16*(-162 - 24*z))/(3*(-1 + y + z)) + 
       (64*z)/(y + z)^3 - 16/(y*(y + z)) + (16*(-12 + 6*z))/(3*(y + z)^2) + 
       (16*(-9 + 24*z))/(3*(y + z)) + Pi^2*(-64/(3*y) - (32*y)/(-1 + z)^4 + 
         (16*(2 - 2*y))/(3*(-1 + z)^3) + 128/(3*(-1 + z)^2) - 
         32/(3*y*(-1 + z)^2) + 32/(-1 + z) + 32/(3*y^2*(-1 + z)) - 
         32/(3*y*(-1 + z)) + (16*(-1 + y))/(3*z^2) - 64/(3*z) + 32/(3*y*z) + 
         32/(3*(-1 + y + z)^2) + 32/(3*z*(-1 + y + z)^2) + 
         32/(3*(-1 + y + z)) - 32/(3*y^2*(-1 + y + z)) + 
         32/(3*z^2*(-1 + y + z))) + (-160/(3*y) - (256*y)/(-1 + z)^4 + 
         (16*(12 - 24*y))/(3*(-1 + z)^3) + (16*(51 - 3*y))/(3*(-1 + z)^2) - 
         80/(y*(-1 + z)^2) + 80/(y^2*(-1 + z)) - 144/(y*(-1 + z)) + 
         (16*(24 + 6*y))/(3*(-1 + z)) + (16*(-37 - 20*y))/(3*z^2) - 
         96/(y*z^2) + (16*(-32 - 6*y))/(3*z) - 32/(y*z) + 
         32/(3*z*(-1 + y + z)^2) - 160/(-1 + y + z) - 80/(y^2*(-1 + y + z)) + 
         176/(3*y*(-1 + y + z)) + 32/(3*z^2*(-1 + y + z)) + 
         192/(z*(-1 + y + z)) + (16*(-4 + 2*z))/(3*(-1 + y + z)^2))*G[0, z] + 
       (-160/(3*y) + (16*(2 + 2*y))/(3*z^2) + 64/(3*z) + 80/(y^2*z) - 
         176/(3*y*z) - 96/(y*(-1 + y + z)^2) + 32/(3*z*(-1 + y + z)^2) + 
         32/(y*(-1 + y + z)) + (16*(40 - 18*z))/(3*(-1 + y + z)) + 
         32/(3*z^2*(-1 + y + z)) + 64/(z*(-1 + y + z)) + (256*z)/(y + z)^4 + 
         (16*(-60 - 12*z))/(3*(y + z)^3) - 80/(y*(y + z)^2) - 
         80/(y^2*(y + z)) + 144/(y*(y + z)) + (16*(-45 + 18*z))/(3*(y + z)) + 
         (16*(57 + 21*z))/(3*(y + z)^2) + (16*(-61 + 22*z))/
          (3*(-1 + y + z)^2))*G[1, z] + ((-96*y)/(-1 + z)^4 + 
         (32 - 32*y)/(-1 + z)^3 + 128/(-1 + z)^2 + 96/(-1 + z) - 32/z^2 - 
         96/z - 32/((-1 + z)^2*(-1 + y + z)) - 32/((-1 + z)*(-1 + y + z)))*
        G[0, 0, z] + ((64 + 64*y)/z^2 + 64/z + 64/(z*(-1 + y + z)^2) - 
         160/(-1 + y + z) + 64/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 - 
         320/(y + z)^2 - 64/(z*(y + z)^2) + 192/(y + z) + 64/(z*(y + z)) + 
         (64 + 32*z)/(-1 + y + z)^2 + (256 + 64*z)/(y + z)^3)*G[0, 1, z] + 
       ((192*y)/(-1 + z)^4 + (-64 + 64*y)/(-1 + z)^3 - 256/(-1 + z)^2 - 
         192/(-1 + z) + (160 + 32*y)/z^2 + 128/z + 64/(z*(-1 + y + z)^2) - 
         128/(-1 + y + z) + 64/((-1 + z)^2*(-1 + y + z)) + 
         64/((-1 + z)*(-1 + y + z)) + 64/(z^2*(-1 + y + z)) + 
         (-128 + 64*z)/(-1 + y + z)^2)*G[1, 0, z] + 
       (-32/(-1 + y + z)^2 + 96/(-1 + y + z) + (96*z)/(y + z)^4 + 
         (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
         96/(y + z) - 32/(z*(y + z)))*G[1, 1, z]) + 
     (-160/(3*y) + (16*(2 + 2*y))/(3*z^2) + 64/(3*z) + 80/(y^2*z) - 
       176/(3*y*z) - 96/(y*(-1 + y + z)^2) + 32/(3*z*(-1 + y + z)^2) + 
       32/(y*(-1 + y + z)) + (16*(40 - 18*z))/(3*(-1 + y + z)) + 
       32/(3*z^2*(-1 + y + z)) + 64/(z*(-1 + y + z)) + (256*z)/(y + z)^4 + 
       (16*(-60 - 12*z))/(3*(y + z)^3) - 80/(y*(y + z)^2) - 
       80/(y^2*(y + z)) + 144/(y*(y + z)) + (16*(-45 + 18*z))/(3*(y + z)) + 
       (16*(57 + 21*z))/(3*(y + z)^2) + (16*(-61 + 22*z))/(3*(-1 + y + z)^2))*
      G[1 - z, 0, y] + (96/(z*(-1 + y + z)^2) - (16*z)/(y + z)^4 + 
       (16*(4 - 26*z))/(3*(y + z)^3) + (16*(49 - 27*z))/(3*(y + z)^2) - 
       16/(3*z*(y + z)^2) + (16*(-6 - 18*z))/(3*(y + z)) + 16/(3*z*(y + z)) + 
       (16*(-8 + 9*z))/(3*(-1 + y + z)^2) + (16*(6 + 18*z))/(3*(-1 + y + z)))*
      G[1 - z, 1 - z, y] + G[1, z]*(1024/(3*y) + 832/(3*z) - 40/(3*y^2*z) - 
       288/(y*z) + 96/(y*(-1 + y + z)^2) - (8*(6 - 17*z))/
        (3*(-1 + y + z)^2) + 120/(z*(-1 + y + z)^2) + 
       832/(3*y*(-1 + y + z)) - (8*(181 - 96*z))/(3*(-1 + y + z)) + 
       176/(3*z*(-1 + y + z)) - (128*z)/(3*(y + z)^4) + 40/(3*y*(y + z)^2) + 
       40/(3*y^2*(y + z)) + 224/(y*(y + z)) - (8*(75 + 96*z))/(3*(y + z)) - 
       (8*(-263 + 115*z))/(3*(y + z)^2) - (8*(-20 + 158*z))/(3*(y + z)^3) + 
       (96/(z*(-1 + y + z)^2) - (16*z)/(y + z)^4 + (16*(4 - 26*z))/
          (3*(y + z)^3) + (16*(49 - 27*z))/(3*(y + z)^2) - 
         16/(3*z*(y + z)^2) + (16*(-6 - 18*z))/(3*(y + z)) + 
         16/(3*z*(y + z)) + (16*(-8 + 9*z))/(3*(-1 + y + z)^2) + 
         (16*(6 + 18*z))/(3*(-1 + y + z)))*G[1 - z, y] + 
       (-64/y + (16*(-2 - 2*y))/(3*z^2) - 128/(3*z) + 32/(3*y^2*z) - 
         32/(3*y*z) + (16*(52 - 19*z))/(3*(-1 + y + z)^2) - 
         608/(3*z*(-1 + y + z)^2) - 64/(y*(-1 + y + z)) + 
         (16*(17 - 36*z))/(3*(-1 + y + z)) - 32/(3*z^2*(-1 + y + z)) - 
         128/(z*(-1 + y + z)) + (32*z)/(y + z)^4 - 32/(3*y*(y + z)^2) - 
         32/(3*y^2*(y + z)) + 32/(3*y*(y + z)) + (16*(12 + 36*z))/
          (3*(y + z)) + (16*(-8 + 52*z))/(3*(y + z)^3) + 
         (16*(-98 + 54*z))/(3*(y + z)^2))*G[-z, y] + 
       (-128/y + (-128 - 128*y)/z^2 - 256/z + 128/(y*z) + 
         (-128 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
         320/(-1 + y + z) - 128/(z^2*(-1 + y + z)))*G[0, 0, y] + 
       (-32/(-1 + y + z)^2 + 96/(-1 + y + z) + (96*z)/(y + z)^4 + 
         (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
         96/(y + z) - 32/(z*(y + z)))*G[0, 1 - z, y] + 
       ((64 + 64*y)/z^2 + 64/z + 64/(z*(-1 + y + z)^2) - 160/(-1 + y + z) + 
         64/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 - 
         64/(z*(y + z)^2) + 192/(y + z) + 64/(z*(y + z)) + 
         (64 + 32*z)/(-1 + y + z)^2 + (256 + 64*z)/(y + z)^3)*G[0, -z, y] + 
       (-32/(-1 + y + z)^2 + 96/(-1 + y + z) + (96*z)/(y + z)^4 + 
         (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
         96/(y + z) - 32/(z*(y + z)))*G[1 - z, 0, y] + 
       ((64 + 64*y)/z^2 + 64/z + 64/(z*(-1 + y + z)^2) - 160/(-1 + y + z) + 
         64/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 - 
         64/(z*(y + z)^2) + 192/(y + z) + 64/(z*(y + z)) + 
         (64 + 32*z)/(-1 + y + z)^2 + (256 + 64*z)/(y + z)^3)*G[-z, 0, y]) + 
     (-64/y + (16*(-2 - 2*y))/(3*z^2) - 128/(3*z) + 32/(3*y^2*z) - 
       32/(3*y*z) + (16*(52 - 19*z))/(3*(-1 + y + z)^2) - 
       608/(3*z*(-1 + y + z)^2) - 64/(y*(-1 + y + z)) + 
       (16*(17 - 36*z))/(3*(-1 + y + z)) - 32/(3*z^2*(-1 + y + z)) - 
       128/(z*(-1 + y + z)) + (32*z)/(y + z)^4 - 32/(3*y*(y + z)^2) - 
       32/(3*y^2*(y + z)) + 32/(3*y*(y + z)) + (16*(12 + 36*z))/(3*(y + z)) + 
       (16*(-8 + 52*z))/(3*(y + z)^3) + (16*(-98 + 54*z))/(3*(y + z)^2))*
      G[-z, 1 - z, y] + Lx*(1472/(3*(-1 + y)) - 4192/(3*y) - 
       (80*y)/(-1 + z)^3 + (8*(2 + 43*y))/(3*(-1 + z)^2) + 
       (8*(-41 - 82*y))/(3*(-1 + z)) - 64/(3*y*(-1 + z)) + 
       (8*(-367 - 165*y))/(3*z^2) - 888/((-1 + y)*z^2) + 32/(y*z^2) + 
       1072/((-1 + y)^2*z) + 752/(3*(-1 + y)*z) + 1808/(3*y*z) + 
       (8*(-609 + 82*y))/(3*z) - 184/((-1 + y)*(-1 + y + z)^2) + 
       32/(y*(-1 + y + z)^2) - 1072/((-1 + y)^2*(-1 + y + z)) - 
       752/(3*(-1 + y)*(-1 + y + z)) - 1808/(3*y*(-1 + y + z)) - 
       (80*z)/(y + z)^3 + (8*(32 - 67*z))/(3*(y + z)^2) + 64/(3*y*(y + z)) + 
       (8*(120 - 130*z))/(3*(y + z)) + (8*(-272 + 29*z))/(3*(-1 + y + z)^2) + 
       (8*(450 + 130*z))/(3*(-1 + y + z)) + 
       Pi^2*(64/(3*y) + (32*y)/(-1 + z)^4 - (16*(2 - 2*y))/(3*(-1 + z)^3) - 
         128/(3*(-1 + z)^2) + 32/(3*y*(-1 + z)^2) - 32/(-1 + z) - 
         32/(3*y^2*(-1 + z)) + 32/(3*y*(-1 + z)) - (16*(-1 + y))/(3*z^2) + 
         64/(3*z) - 32/(3*y*z) - 32/(3*(-1 + y + z)^2) - 
         32/(3*z*(-1 + y + z)^2) - 32/(3*(-1 + y + z)) + 
         32/(3*y^2*(-1 + y + z)) - 32/(3*z^2*(-1 + y + z))) + 
       (352/(3*y) + (272*y)/(-1 + z)^4 - (16*(13 + 2*y))/(3*(-1 + z)^3) - 
         (16*(28 - 30*y))/(3*(-1 + z)^2) + 256/(3*y*(-1 + z)^2) - 
         256/(3*y^2*(-1 + z)) + 448/(3*y*(-1 + z)) - (16*(-9 + 24*y))/
          (3*(-1 + z)) - (16*(-5 - 12*y))/(3*z^2) + 96/(y*z^2) - 
         (16*(-27 - 24*y))/(3*z) - 32/(y*z) + 320/(3*(-1 + y + z)) + 
         256/(3*y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) - 
         96/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*G[0, z] + 
       G[0, y]*(-1472/(3*(-1 + y)^2) + 256/(-1 + y) - 224/y + 
         (96*y)/(-1 + z)^3 - (16*(6 + 3*y))/(3*(-1 + z)^2) - 
         (16*(21 - 3*y))/(3*(-1 + z)) + 32/(y*(-1 + z)) - 
         (16*(14 - y))/(3*z^2) - 256/(3*(-1 + y)*z^2) + 192/((-1 + y)*z) + 
         272/(3*y*z) - (16*(45 + 3*y))/(3*z) + 
         256/(3*(-1 + y)*(-1 + y + z)^2) - 192/((-1 + y)*(-1 + y + z)) - 
         272/(3*y*(-1 + y + z)) + (96*z)/(y + z)^3 - (16*(24 - 3*z))/
          (3*(y + z)^2) - 32/(y*(y + z)) - (16*(-18 - 3*z))/(3*(y + z)) - 
         (16*(-41 + 3*z))/(3*(-1 + y + z)) - (16*(-19 + 5*z))/
          (3*(-1 + y + z)^2) + (128/y - (96*y)/(-1 + z)^4 + 
           (32 - 32*y)/(-1 + z)^3 + 128/(-1 + z)^2 - 32/(y*(-1 + z)^2) + 
           96/(-1 + z) + 32/(y^2*(-1 + z)) - 32/(y*(-1 + z)) + 
           (192 + 32*y)/z^2 + 224/z + 64/(z*(-1 + y + z)^2) - 
           256/(-1 + y + z) - 32/(y^2*(-1 + y + z)) + 160/(y*(-1 + y + z)) + 
           64/(z^2*(-1 + y + z)) + (-128 + 64*z)/(-1 + y + z)^2)*G[0, z] + 
         (128/y + (64 + 64*y)/z^2 + 192/z + 32/(y^2*z) - 160/(y*z) + 
           64/(z*(-1 + y + z)^2) - 256/(-1 + y + z) + 64/(z^2*(-1 + y + z)) + 
           (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 - 
           32/(y*(y + z)^2) - 96/(y + z) - 32/(y^2*(y + z)) + 
           32/(y*(y + z)) + (96 + 32*z)/(-1 + y + z)^2)*G[1, z]) + 
       (352/(3*y) + 64/(3*z) - 256/(3*y^2*z) + 64/(y*z) + 
         96/(y*(-1 + y + z)^2) + 96/(z*(-1 + y + z)^2) + 
         32/(y*(-1 + y + z)) - (16*(63 - 36*z))/(3*(-1 + y + z)) + 
         64/(z*(-1 + y + z)) - (272*z)/(y + z)^4 + 256/(3*y*(y + z)^2) + 
         256/(3*y^2*(y + z)) - 448/(3*y*(y + z)) - (16*(-17 + 12*z))/
          (3*(-1 + y + z)^2) - (16*(-64 + 14*z))/(3*(y + z)^3) - 
         (16*(-39 + 36*z))/(3*(y + z)) - (16*(8 + 48*z))/(3*(y + z)^2))*
        G[1 - z, y] + G[1, z]*(352/(3*y) + 64/(3*z) - 256/(3*y^2*z) + 
         64/(y*z) + 96/(y*(-1 + y + z)^2) + 96/(z*(-1 + y + z)^2) + 
         32/(y*(-1 + y + z)) - (16*(63 - 36*z))/(3*(-1 + y + z)) + 
         64/(z*(-1 + y + z)) - (272*z)/(y + z)^4 + 256/(3*y*(y + z)^2) + 
         256/(3*y^2*(y + z)) - 448/(3*y*(y + z)) - (16*(-17 + 12*z))/
          (3*(-1 + y + z)^2) - (16*(-64 + 14*z))/(3*(y + z)^3) - 
         (16*(-39 + 36*z))/(3*(y + z)) - (16*(8 + 48*z))/(3*(y + z)^2) + 
         (32/(-1 + y + z)^2 - 96/(-1 + y + z) - (96*z)/(y + z)^4 - 
           160/(y + z)^2 - 32/(z*(y + z)^2) + 96/(y + z) + 32/(z*(y + z)) + 
           (128 + 32*z)/(y + z)^3)*G[1 - z, y] + 
         ((-64 - 64*y)/z^2 - 64/z + (-64 - 32*z)/(-1 + y + z)^2 - 
           64/(z*(-1 + y + z)^2) + 160/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 
           (192*z)/(y + z)^4 + (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 + 
           64/(z*(y + z)^2) - 192/(y + z) - 64/(z*(y + z)))*G[-z, y]) + 
       (-384/(-1 + y)^2 + 192/y + (96 - 32*y)/z^2 + 256/z - 96/(y*z) + 
         (192 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
         224/(-1 + y + z) + 96/(y*(-1 + y + z)) - 64/(z^2*(-1 + y + z)))*
        G[0, 0, y] + ((96*y)/(-1 + z)^4 + (-32 + 32*y)/(-1 + z)^3 - 
         128/(-1 + z)^2 - 96/(-1 + z) + 32/z^2 + 96/z + 
         32/((-1 + z)^2*(-1 + y + z)) + 32/((-1 + z)*(-1 + y + z)))*
        G[0, 0, z] + ((-64 - 64*y)/z^2 - 64/z + (-64 - 32*z)/(-1 + y + z)^2 - 
         64/(z*(-1 + y + z)^2) + 160/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 
         (192*z)/(y + z)^4 + (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 + 
         64/(z*(y + z)^2) - 192/(y + z) - 64/(z*(y + z)))*G[0, 1, z] + 
       (128/y + (64 + 64*y)/z^2 + 192/z + 32/(y^2*z) - 160/(y*z) + 
         64/(z*(-1 + y + z)^2) - 256/(-1 + y + z) + 64/(z^2*(-1 + y + z)) + 
         (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 - 
         32/(y*(y + z)^2) - 96/(y + z) - 32/(y^2*(y + z)) + 32/(y*(y + z)) + 
         (96 + 32*z)/(-1 + y + z)^2)*G[0, 1 - z, y] + 
       (-128/y + (-224 - 96*y)/z^2 - 256/z + 64/(y*z) + 
         (64 - 96*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
         352/(-1 + y + z) - 64/(y*(-1 + y + z)) - 128/(z^2*(-1 + y + z)))*
        G[1, 0, y] + ((-192*y)/(-1 + z)^4 + (64 - 64*y)/(-1 + z)^3 + 
         256/(-1 + z)^2 + 192/(-1 + z) + (-160 - 32*y)/z^2 - 128/z + 
         (128 - 64*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
         128/(-1 + y + z) - 64/((-1 + z)^2*(-1 + y + z)) - 
         64/((-1 + z)*(-1 + y + z)) - 64/(z^2*(-1 + y + z)))*G[1, 0, z] + 
       (32/(-1 + y + z)^2 - 96/(-1 + y + z) - (96*z)/(y + z)^4 - 
         160/(y + z)^2 - 32/(z*(y + z)^2) + 96/(y + z) + 32/(z*(y + z)) + 
         (128 + 32*z)/(y + z)^3)*G[1, 1, z] + 
       (128/y + (64 + 64*y)/z^2 + 192/z + 32/(y^2*z) - 160/(y*z) + 
         64/(z*(-1 + y + z)^2) - 256/(-1 + y + z) + 64/(z^2*(-1 + y + z)) + 
         (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 - 
         32/(y*(y + z)^2) - 96/(y + z) - 32/(y^2*(y + z)) + 32/(y*(y + z)) + 
         (96 + 32*z)/(-1 + y + z)^2)*G[1 - z, 0, y] + 
       (32/(-1 + y + z)^2 - 96/(-1 + y + z) - (96*z)/(y + z)^4 - 
         160/(y + z)^2 - 32/(z*(y + z)^2) + 96/(y + z) + 32/(z*(y + z)) + 
         (128 + 32*z)/(y + z)^3)*G[1 - z, 1 - z, y] + 
       ((-64 - 64*y)/z^2 - 64/z + (-64 - 32*z)/(-1 + y + z)^2 - 
         64/(z*(-1 + y + z)^2) + 160/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 
         (192*z)/(y + z)^4 + (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 + 
         64/(z*(y + z)^2) - 192/(y + z) - 64/(z*(y + z)))*G[-z, 1 - z, y]) + 
     (384/(-1 + y)^2 - 192/y + (-288 - 32*y)/z^2 - 512/z + 96/(y*z) + 
       (-192 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       544/(-1 + y + z) - 96/(y*(-1 + y + z)) - 64/(z^2*(-1 + y + z)))*
      G[0, 0, 0, y] + (-128/y + (-128 - 128*y)/z^2 - 256/z + 128/(y*z) + 
       (-128 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
       320/(-1 + y + z) - 128/(z^2*(-1 + y + z)))*G[0, 0, 1 - z, y] + 
     (128/y + (224 + 96*y)/z^2 + 256/z - 64/(y*z) + 128/(z*(-1 + y + z)^2) - 
       352/(-1 + y + z) + 64/(y*(-1 + y + z)) + 128/(z^2*(-1 + y + z)) + 
       (-64 + 96*z)/(-1 + y + z)^2)*G[0, 1, 0, y] + 
     (-128/y + (-128 - 128*y)/z^2 - 256/z + 128/(y*z) + 
       (-128 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
       320/(-1 + y + z) - 128/(z^2*(-1 + y + z)))*G[0, 1 - z, 0, y] + 
     (-32/(-1 + y + z)^2 + 96/(-1 + y + z) + (96*z)/(y + z)^4 + 
       (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
       96/(y + z) - 32/(z*(y + z)))*G[0, 1 - z, 1 - z, y] + 
     ((64 + 64*y)/z^2 + 64/z + 64/(z*(-1 + y + z)^2) - 160/(-1 + y + z) + 
       64/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 - 
       64/(z*(y + z)^2) + 192/(y + z) + 64/(z*(y + z)) + 
       (64 + 32*z)/(-1 + y + z)^2 + (256 + 64*z)/(y + z)^3)*
      G[0, -z, 1 - z, y] + (256/y + (448 + 192*y)/z^2 + 512/z - 128/(y*z) + 
       256/(z*(-1 + y + z)^2) - 704/(-1 + y + z) + 128/(y*(-1 + y + z)) + 
       256/(z^2*(-1 + y + z)) + (-128 + 192*z)/(-1 + y + z)^2)*
      G[1, 0, 0, y] + (-128/y + (-128 - 128*y)/z^2 - 256/z + 128/(y*z) + 
       (-128 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) + 
       320/(-1 + y + z) - 128/(z^2*(-1 + y + z)))*G[1 - z, 0, 0, y] + 
     (-32/(-1 + y + z)^2 + 96/(-1 + y + z) + (96*z)/(y + z)^4 + 
       (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
       96/(y + z) - 32/(z*(y + z)))*G[1 - z, 0, 1 - z, y] + 
     (-32/(-1 + y + z)^2 + 96/(-1 + y + z) + (96*z)/(y + z)^4 + 
       (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
       96/(y + z) - 32/(z*(y + z)))*G[1 - z, 1 - z, 0, y] + 
     ((64 + 64*y)/z^2 + 64/z + 64/(z*(-1 + y + z)^2) - 160/(-1 + y + z) + 
       64/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 - 
       64/(z*(y + z)^2) + 192/(y + z) + 64/(z*(y + z)) + 
       (64 + 32*z)/(-1 + y + z)^2 + (256 + 64*z)/(y + z)^3)*
      G[-z, 0, 1 - z, y] + ((64 + 64*y)/z^2 + 64/z + 64/(z*(-1 + y + z)^2) - 
       160/(-1 + y + z) + 64/(z^2*(-1 + y + z)) - (192*z)/(y + z)^4 - 
       320/(y + z)^2 - 64/(z*(y + z)^2) + 192/(y + z) + 64/(z*(y + z)) + 
       (64 + 32*z)/(-1 + y + z)^2 + (256 + 64*z)/(y + z)^3)*
      G[-z, 1 - z, 0, y] + ((-96 - 32*y)/z^2 - 128/z - 
       64/(z*(-1 + y + z)^2) - (32*z)/(-1 + y + z)^2 + 160/(-1 + y + z) - 
       64/(z^2*(-1 + y + z)))*Zeta[3])/eps + 
   G[0, y]*(-256/(-1 + y)^3 - 14048/(9*(-1 + y)^2) + 14432/(9*(-1 + y)) + 
     4192/(9*y) + (768*y)/(-1 + z)^3 - (8*(-5076 - 1944*y))/(27*(-1 + z)^2) + 
     48/(y*(-1 + z)) - (8*(-2646 + 3294*y))/(27*(-1 + z)) - 
     38984/(27*(-1 + y)*z^2) - 1024/(3*y*z^2) - (8*(4809 + 4718*y))/
      (27*z^2) - (8*(-148 - 3294*y))/(27*z) - 512/(3*(-1 + y)^2*z) - 
     5776/(9*(-1 + y)*z) + 7616/(9*y*z) + 
     49352/(27*(-1 + y)*(-1 + y + z)^2) - 1024/(3*y*(-1 + y + z)^2) - 
     32/(3*(-1 + y)^2*(-1 + y + z)) - 11504/(9*(-1 + y)*(-1 + y + z)) - 
     7616/(9*y*(-1 + y + z)) - (8*(2816 - 2538*z))/(27*(-1 + y + z)) + 
     (768*z)/(y + z)^3 - 48/(y*(y + z)) - (8*(-6426 + 2538*z))/(27*(y + z)) - 
     (8*(-13563 + 7598*z))/(27*(-1 + y + z)^2) - (8*(-2484 + 8748*z))/
      (27*(y + z)^2) + Pi^2*((-8*(277 - 96*z))/(9*y) - 
       (8*(16 - 32*z))/(9*y^2) - (13664*y^2)/(3*(-1 + z)^5) - 
       (8*(1674*y + 6276*y^2))/(9*(-1 + z)^4) - (8*(462 + 1446*y + 18*y^2))/
        (9*(-1 + z)^3) + 472/(y*(-1 + z)^2) - (8*(306 - 231*y + 471*y^2))/
        (9*(-1 + z)^2) - 1352/(3*y^2*(-1 + z)) + 1168/(3*y*(-1 + z)) - 
       (8*(-3 + 318*y - 588*y^2))/(9*(-1 + z)) + 1304/(9*(-1 + y)*z^2) - 
       8/(y*z^2) - (8*(-158 - 7*y + 117*y^2))/(9*z^2) - 
       256/(3*(-1 + y)^2*z) - 2680/(3*(-1 + y)*z) + 1624/(9*y*z) - 
       (8*(245 - 318*y + 588*y^2))/(9*z) - 64/(3*(-1 + y)*(-1 + y + z)^2) + 
       8/(y*(-1 + y + z)^2) + 80/((-1 + y)^2*(-1 + y + z)) + 
       656/((-1 + y)*(-1 + y + z)) + 1352/(3*y^2*(-1 + y + z)) - 
       4352/(9*y*(-1 + y + z)) + (512*z^2)/(y + z)^4 + 160/(3*y*(y + z)) - 
       (8*(250 + 96*z))/(9*(-1 + y)) - (8*(624 + 96*z))/(9*(-1 + y)^2) - 
       (8*(-680 + 864*z))/(9*(-1 + y)^3) - (8*(-384 + 306*z - 84*z^2))/
        (9*(y + z)^2) - (8*(-120 + 294*z - 72*z^2))/(9*(y + z)) - 
       (8*(828*z - 72*z^2))/(9*(y + z)^3) - (8*(206 - 396*z + 12*z^2))/
        (9*(-1 + y + z)^2) - (8*(303 - 294*z + 72*z^2))/(9*(-1 + y + z)) - 
       (8*(-96 - 48*z + 156*z^2))/(9*(-1 + y + z)^3)) + 
     (-1344/(-1 + y) - 3920/(9*y) + (16*(-48 - 96*z))/(9*y^2) - 
       (544*y)/(-1 + z)^4 + (16*(342 - 234*y))/(9*(-1 + z)^3) + 
       (16*(531 - 45*y))/(9*(-1 + z)^2) - 544/(y*(-1 + z)^2) + 
       576/(y^2*(-1 + z)) - 736/(y*(-1 + z)) + (16*(171 + 45*y))/
        (9*(-1 + z)) + (16*(-59 - 118*y))/(9*z^2) + 2032/(9*(-1 + y)*z^2) - 
       544/(3*y*z^2) + (16*(-394 - 45*y))/(9*z) - 1744/(3*(-1 + y)^2*z) - 
       3616/(3*(-1 + y)*z) + 4672/(3*y*z) - 
       15232/(9*(-1 + y)*(-1 + y + z)^2) - 208/(3*y*(-1 + y + z)^2) + 
       688/(3*(-1 + y)^2*(-1 + y + z)) + 960/((-1 + y)*(-1 + y + z)) - 
       1984/(3*y^2*(-1 + y + z)) + 7360/(9*y*(-1 + y + z)) + 
       (8128*z^2)/(y + z)^4 + 64/(y*(y + z)) + (16*(-1440 + 576*z))/
        (9*(-1 + y)^2) + (16*(-624 + 864*z))/(9*(-1 + y)^3) + 
       (16*(1224 + 567*z - 1134*z^2))/(9*(y + z)) + 
       (16*(-776 + 919*z - 666*z^2))/(9*(-1 + y + z)^2) + 
       (16*(1710 - 1395*z - 468*z^2))/(9*(y + z)^2) + 
       (16*(1044 - 1710*z + 684*z^2))/(9*(-1 + y + z)^3) + 
       (16*(-6426*z + 882*z^2))/(9*(y + z)^3) + 
       (16*(-1017 - 567*z + 1134*z^2))/(9*(-1 + y + z)) + 
       Pi^2*(-448/(-1 + y)^2 - 32/(3*(-1 + y)) - 160/(3*y) + 
         (144*y)/(-1 + z)^4 - (16*(9 - 9*y))/(3*(-1 + z)^3) - 
         192/(-1 + z)^2 + 48/(y*(-1 + z)^2) - 464/(3*(-1 + z)) - 
         48/(y^2*(-1 + z)) + 48/(y*(-1 + z)) - (16*(-17 - 2*y))/(3*z^2) + 
         32/(3*(-1 + y)*z^2) + 208/(3*z) - 96/((-1 + y)*z) - 
         64/(3*(-1 + y)*(-1 + y + z)^2) - (16*(8 - 4*z))/(3*(-1 + y + z)^2) + 
         176/(3*(-1 + y + z)) + 128/(3*(-1 + y)*(-1 + y + z)) + 
         48/(y^2*(-1 + y + z)) - 304/(3*y*(-1 + y + z)) - 
         (16*(-2 + 128*z))/(3*(-1 + y)^3)))*G[0, z] + 
     (-5056/(3*(-1 + y)) - 5456/(9*y) - (16*(144 - 96*z))/(9*y^2) + 
       (8128*y^2)/(-1 + z)^4 - (16*(-2718*y - 2394*y^2))/(9*(-1 + z)^3) - 
       (16*(144 - 1467*y + 846*y^2))/(9*(-1 + z)^2) - 64/(y*(-1 + z)) - 
       (16*(333 + 927*y - 882*y^2))/(9*(-1 + z)) - 
       (16*(18 + 522*y - 1584*y^2))/(9*z^3) + 15232/(9*(-1 + y)*z^2) - 
       208/(3*y*z^2) - (16*(-1171 - 1921*y + 36*y^2))/(9*z^2) - 
       80/(3*(-1 + y)^2*z) - 1312/(3*(-1 + y)*z) + 1984/(3*y^2*z) - 
       4672/(9*y*z) - (16*(-1061 - 927*y + 882*y^2))/(9*z) - 
       592/(9*(-1 + y)*(-1 + y + z)^2) - 544/(3*y*(-1 + y + z)^2) - 
       (16*(305 - 176*z))/(9*(-1 + y + z)^2) - 
       592/(3*(-1 + y)^2*(-1 + y + z)) + 2048/(3*(-1 + y)*(-1 + y + z)) - 
       4672/(3*y*(-1 + y + z)) - (16*(-263 - 45*z))/(9*(-1 + y + z)) + 
       (544*z)/(y + z)^4 - 544/(y*(y + z)^2) - (16*(-351 - 189*z))/
        (9*(y + z)^2) - 576/(y^2*(y + z)) + 608/(y*(y + z)) - 
       (16*(594 + 45*z))/(9*(y + z)) - (16*(648 + 90*z))/(9*(y + z)^3) - 
       (16*(1536 + 576*z))/(9*(-1 + y)^2) - (16*(-624 + 864*z))/
        (9*(-1 + y)^3) + Pi^2*(-32/(3*(-1 + y)^2) + 32/(3*(-1 + y)) - 48/y + 
         (1600*y^2)/(-1 + z)^5 + (16*(204*y + 318*y^2))/(3*(-1 + z)^4) + 
         (16*(54 + 170*y - 48*y^2))/(3*(-1 + z)^3) - 224/(3*y*(-1 + z)^2) + 
         (16*(29 - 37*y + 53*y^2))/(3*(-1 + z)^2) + 224/(3*y^2*(-1 + z)) - 
         160/(3*y*(-1 + z)) + (16*(-10 + 36*y - 58*y^2))/(3*(-1 + z)) + 
         48/((-1 + y)*z^2) + (16*(11 - 3*y + 5*y^2))/(3*z^2) - 
         32/((-1 + y)*z) - 160/(3*y^2*z) + 64/(y*z) + 
         (16*(3 - 36*y + 58*y^2))/(3*z) - 112/(3*(-1 + y)*(-1 + y + z)^2) + 
         256/(3*(-1 + y)*(-1 + y + z)) - 224/(3*y^2*(-1 + y + z)) + 
         176/(3*y*(-1 + y + z)) + (512*z^2)/(y + z)^5 + 160/(3*y*(y + z)^2) + 
         (16*(-12 - 12*z))/(3*(y + z)^2) + 160/(3*y^2*(y + z)) - 
         32/(3*y*(y + z)) + (16*(44 - 8*z))/(3*(y + z)) + 
         (16*(-1 + 8*z))/(3*(-1 + y + z)) + (16*(-1 + 11*z))/
          (3*(-1 + y + z)^2) + (16*(64 + 18*z))/(3*(y + z)^3) + 
         (16*(-2 + 64*z))/(3*(-1 + y)^3) + (16*(-138*z - 36*z^2))/
          (3*(y + z)^4)))*G[1, z] + ((-16*(189 - 288*z))/(3*y) - 
       (16*(668 - 96*z))/(3*(-1 + y)^2) - (16*(16 - 32*z))/(3*y^2) + 
       (320*y)/(-1 + z)^4 - (16*(-42 - 24*y))/(3*(-1 + z)^3) - 
       (16*(3 - 12*y))/(3*(-1 + z)^2) - (16*(3 + 12*y))/(3*(-1 + z)) - 
       (16*(-15 - 31*y))/(3*z^2) + 32/(3*(-1 + y)*z^2) + 160/(y*z^2) - 
       (16*(179 - 12*y))/(3*z) - 320/((-1 + y)^2*z) - 2544/((-1 + y)*z) + 
       1024/(y*z) + 592/((-1 + y)*(-1 + y + z)^2) + 
       288/((-1 + y)^2*(-1 + y + z)) + 1760/((-1 + y)*(-1 + y + z)) + 
       272/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^4 - 448/(y*(y + z)) - 
       (16*(56 + 288*z))/(3*(-1 + y)) - (16*(56 + 480*z))/(3*(-1 + y)^3) - 
       (16*(-2376*z - 720*z^2))/(3*(y + z)^3) - (16*(-468 + 996*z - 672*z^2))/
        (3*(y + z)) - (16*(900 + 1176*z - 618*z^2))/(3*(y + z)^2) - 
       (16*(144 + 48*z - 180*z^2))/(3*(-1 + y + z)^3) - 
       (16*(-255 + 462*z - 54*z^2))/(3*(-1 + y + z)^2) - 
       (16*(-21 - 996*z + 672*z^2))/(3*(-1 + y + z)))*G[0, 0, z] + 
     ((-16*(125 - 96*z))/(3*y) - (16*(16 - 32*z))/(3*y^2) - 
       (27328*y^2)/(-1 + z)^5 - (16*(1554*y + 6852*y^2))/(3*(-1 + z)^4) - 
       (16*(576 + 1722*y + 90*y^2))/(3*(-1 + z)^3) + 3136/(y*(-1 + z)^2) - 
       (16*(645 - 12*y + 483*y^2))/(3*(-1 + z)^2) - 3008/(y^2*(-1 + z)) + 
       3232/(y*(-1 + z)) - (16*(186 + 228*y - 612*y^2))/(3*(-1 + z)) - 
       (16*(12 - 288*y + 372*y^2))/(3*z^3) - 1184/(3*(-1 + y)*z^2) - 
       (16*(-41 + 184*y + 129*y^2))/(3*z^2) + 160/((-1 + y)^2*z) - 
       288/((-1 + y)*z) - 304/(y^2*z) + 784/(y*z) - 
       (16*(142 - 228*y + 612*y^2))/(3*z) - 176/((-1 + y)*(-1 + y + z)^2) + 
       96/(y*(-1 + y + z)^2) - 192/((-1 + y)^2*(-1 + y + z)) - 
       1136/((-1 + y)*(-1 + y + z)) + 3008/(y^2*(-1 + y + z)) - 
       7808/(3*y*(-1 + y + z)) - (16*(23 - 36*z))/(3*(-1 + y + z)) - 
       (640*z)/(y + z)^4 - (16*(-234 - 36*z))/(3*(y + z)^3) + 
       304/(y*(y + z)^2) + 304/(y^2*(y + z)) - 576/(y*(y + z)) - 
       (16*(50 + 5*z))/(3*(-1 + y + z)^2) - (16*(225 + 21*z))/(3*(y + z)^2) - 
       (16*(-72 + 36*z))/(3*(y + z)) - (16*(-164 + 96*z))/(3*(-1 + y)) - 
       (16*(304 + 96*z))/(3*(-1 + y)^2) - (16*(-56 + 864*z))/(3*(-1 + y)^3))*
      G[0, 1, z] + ((16*(3 - 96*z))/(3*y) + (16*(16 - 32*z))/(3*y^2) + 
       (640*y)/(-1 + z)^4 + (16*(-114 + 48*y))/(3*(-1 + z)^3) + 
       (16*(-207 - 9*y))/(3*(-1 + z)^2) + 304/(y*(-1 + z)^2) + 
       (16*(-51 - 12*y))/(3*(-1 + z)) - 304/(y^2*(-1 + z)) + 
       576/(y*(-1 + z)) + 16/((-1 + y)*z^2) + 96/(y*z^2) + 
       (16*(-71 + 13*y))/(3*z^2) + 128/((-1 + y)^2*z) + 48/((-1 + y)*z) - 
       3008/(y^2*z) + 8192/(3*y*z) + (16*(-236 + 12*y))/(3*z) + 
       1184/(3*(-1 + y)*(-1 + y + z)^2) - 96/((-1 + y)^2*(-1 + y + z)) + 
       1376/((-1 + y)*(-1 + y + z)) + 304/(y^2*(-1 + y + z)) - 
       784/(y*(-1 + y + z)) + (27328*z^2)/(y + z)^5 + 3136/(y*(y + z)^2) + 
       3008/(y^2*(y + z)) - 3360/(y*(y + z)) + (16*(196 + 96*z))/
        (3*(-1 + y)) + (16*(528 + 96*z))/(3*(-1 + y)^2) + 
       (16*(-8 + 864*z))/(3*(-1 + y)^3) + (16*(-8694*z - 5184*z^2))/
        (3*(y + z)^4) + (16*(-4545 + 1680*z - 909*z^2))/(3*(y + z)^2) + 
       (16*(4146 + 9258*z - 858*z^2))/(3*(y + z)^3) + 
       (16*(-732 + 1698*z - 780*z^2))/(3*(y + z)) + 
       (16*(392 - 622*z + 129*z^2))/(3*(-1 + y + z)^2) + 
       (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) + 
       (16*(1460 - 1698*z + 780*z^2))/(3*(-1 + y + z)))*G[1, 0, z] + 
     ((16*(67 - 288*z))/(3*y) + (16*(-156 - 96*z))/(3*(-1 + y)^2) + 
       (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
       (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + 
       (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) + 448/(y*(-1 + z)) + 
       (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) + 
       (16*(12 + 288*y - 444*y^2))/(3*z^3) - 592/((-1 + y)*z^2) + 
       (16*(-3 - 342*y + 6*y^2))/(3*z^2) + 160/((-1 + y)^2*z) - 
       1056/((-1 + y)*z) - 272/(y*z) + (16*(-123 - 324*y + 648*y^2))/(3*z) + 
       64/(3*(-1 + y)*(-1 + y + z)^2) + 160/(y*(-1 + y + z)^2) + 
       (16*(48 - 29*z))/(3*(-1 + y + z)^2) - 128/((-1 + y)^2*(-1 + y + z)) + 
       1840/((-1 + y)*(-1 + y + z)) - 1024/(y*(-1 + y + z)) - 
       (320*z)/(y + z)^4 + 96/(y + z)^3 + (16*(-3 - 36*z))/(3*(y + z)^2) + 
       (16*(39 - 24*z))/(3*(y + z)) + (16*(136 + 24*z))/(3*(-1 + y + z)) + 
       (16*(-88 + 288*z))/(3*(-1 + y)) + (16*(8 + 480*z))/(3*(-1 + y)^3))*
      G[1, 1, z] + (-2048/(-1 + y)^2 - 64/(-1 + y) - 64/y + 
       (64 - 3072*z)/(-1 + y)^3 + (480*y)/(-1 + z)^4 + 
       (-160 + 160*y)/(-1 + z)^3 - 640/(-1 + z)^2 + 160/(y*(-1 + z)^2) - 
       544/(-1 + z) - 160/(y^2*(-1 + z)) + 160/(y*(-1 + z)) + 
       (128 - 32*y)/z^2 - 128/((-1 + y)*z^2) + 544/z - 320/((-1 + y)*z) + 
       64/((-1 + y)*(-1 + y + z)^2) + (128 - 64*z)/(-1 + y + z)^2 + 
       64/(-1 + y + z) + 160/(y^2*(-1 + y + z)) - 224/(y*(-1 + y + z)))*
      G[0, 0, 0, z] + (64/(-1 + y)^3 + 512/(-1 + y)^2 - 64/(-1 + y) - 32/y + 
       (3072*y^2)/(-1 + z)^5 + (2304*y + 1920*y^2)/(-1 + z)^4 + 
       (512 + 2176*y)/(-1 + z)^3 + (320 - 128*y)/(-1 + z)^2 - 
       128/(y*(-1 + z)^2) + 128/(y^2*(-1 + z)) + 128/(y*(-1 + z)) + 
       (448 + 256*y)/(-1 + z) + (-64 - 64*y)/z^2 - 64/((-1 + y)*z^2) + 
       (-224 - 256*y)/z - 256/((-1 + y)*z) + 32/(y*z) + 320/(-1 + y + z) + 
       576/((-1 + y)*(-1 + y + z)) - 128/(y^2*(-1 + y + z)) - 
       128/(y*(-1 + y + z)) + 64/(y + z) + (-64 + 256*z)/(-1 + y + z)^2)*
      G[0, 0, 1, z] + (1088/(-1 + y)^2 + 64/(-1 + y) - (288*y)/(-1 + z)^4 + 
       (96 - 96*y)/(-1 + z)^3 + 384/(-1 + z)^2 + 352/(-1 + z) + 
       96/((-1 + y)*z^2) + (-288 + 224*y)/z^2 - 1216/z - 192/((-1 + y)*z) - 
       32/((-1 + y)*(-1 + y + z)^2) + 512/((-1 + y)*(-1 + y + z)) - 
       96/((-1 + z)^2*(-1 + y + z)) - 96/((-1 + z)*(-1 + y + z)) - 
       (9600*z^2)/(y + z)^5 + 448/(z*(y + z)^2) - 320/(z*(y + z)) + 
       (-64 + 2048*z)/(-1 + y)^3 + (-1056 + 2880*z - 1856*z^2)/(-1 + y + z) + 
       (-224 + 352*z - 160*z^2)/(-1 + y + z)^2 + (1440 - 2880*z + 1856*z^2)/
        (y + z) + (4896 - 3232*z + 2016*z^2)/(y + z)^2 + 
       (-4800 - 12608*z + 2176*z^2)/(y + z)^3 + (12672*z + 8640*z^2)/
        (y + z)^4)*G[0, 1, 0, z] + (-576/(-1 + y)^2 + 64/(-1 + y) + 384/y + 
       (-64 - 1024*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
       (6528*y + 10176*y^2)/(-1 + z)^4 + (1728 + 5440*y - 1536*y^2)/
        (-1 + z)^3 - 448/(y*(-1 + z)^2) + (928 - 1184*y + 1696*y^2)/
        (-1 + z)^2 + 448/(y^2*(-1 + z)) - 320/(y*(-1 + z)) + 
       (-384 + 1152*y - 1856*y^2)/(-1 + z) + 96/((-1 + y)*z^2) + 
       (96 + 96*y + 160*y^2)/z^2 + 256/((-1 + y)*z) + 160/(y^2*z) - 
       544/(y*z) + (1056 - 1152*y + 1856*y^2)/z - 
       32/((-1 + y)*(-1 + y + z)^2) + (32*z)/(-1 + y + z)^2 - 
       96/(-1 + y + z) - 576/((-1 + y)*(-1 + y + z)) - 
       448/(y^2*(-1 + y + z)) + 320/(y*(-1 + y + z)) + (480*z)/(y + z)^4 + 
       (-640 - 160*z)/(y + z)^3 + 800/(y + z)^2 - 160/(y*(y + z)^2) - 
       544/(y + z) - 160/(y^2*(y + z)) + 160/(y*(y + z)))*G[0, 1, 1, z] + 
     (448/(-1 + y)^2 + 64/(-1 + y) + 384/y - (480*y)/(-1 + z)^4 + 
       (160 - 160*y)/(-1 + z)^3 + 640/(-1 + z)^2 - 160/(y*(-1 + z)^2) + 
       544/(-1 + z) + 160/(y^2*(-1 + z)) - 160/(y*(-1 + z)) + 
       160/((-1 + y)*z^2) + (160 + 32*y)/z^2 + 64/z + 576/((-1 + y)*z) + 
       448/(y^2*z) - 320/(y*z) - 96/((-1 + y)*(-1 + y + z)^2) - 
       256/((-1 + y)*(-1 + y + z)) - 160/(y^2*(-1 + y + z)) + 
       544/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 448/(y*(y + z)^2) - 
       448/(y^2*(y + z)) + 320/(y*(y + z)) + (-64 + 1024*z)/(-1 + y)^3 + 
       (-2176 + 2880*z - 1856*z^2)/(-1 + y + z) + (-352 + 416*z - 160*z^2)/
        (-1 + y + z)^2 + (1440 - 2880*z + 1856*z^2)/(y + z) + 
       (4896 - 3232*z + 2016*z^2)/(y + z)^2 + (-4800 - 12608*z + 2176*z^2)/
        (y + z)^3 + (12672*z + 8640*z^2)/(y + z)^4)*G[1, 0, 0, z] + 
     (-960/(-1 + y)^2 + 64/(-1 + y) + (-64 - 2048*z)/(-1 + y)^3 + 
       (9600*y^2)/(-1 + z)^5 + (6528*y + 10176*y^2)/(-1 + z)^4 + 
       (1728 + 5440*y - 1536*y^2)/(-1 + z)^3 + (928 - 1184*y + 1696*y^2)/
        (-1 + z)^2 + (-384 + 1152*y - 1856*y^2)/(-1 + z) + 
       32/((-1 + y)*z^2) + (32 + 32*y + 160*y^2)/z^2 - 512/((-1 + y)*z) + 
       (-1152*y + 1856*y^2)/z + 32/((-1 + y)*(-1 + y + z)^2) + 
       992/(-1 + y + z) + 192/((-1 + y)*(-1 + y + z)) - 
       448/((-1 + z)^2*(-1 + y + z)) - 320/((-1 + z)*(-1 + y + z)) + 
       (288*z)/(y + z)^4 + (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 + 
       96/(z*(y + z)^2) - 352/(y + z) - 96/(z*(y + z)) + 
       (-256 + 224*z)/(-1 + y + z)^2)*G[1, 0, 1, z] + 
     (64/(-1 + y)^3 + 512/(-1 + y)^2 - 64/(-1 + y) - 32/y - 64/(-1 + z) - 
       128/((-1 + y)*z^2) + (-192 + 256*y)/z^2 - 576/z - 576/((-1 + y)*z) + 
       128/(y^2*z) + 128/(y*z) + 64/((-1 + y)*(-1 + y + z)^2) + 
       (128 - 64*z)/(-1 + y + z)^2 + 256/((-1 + y)*(-1 + y + z)) - 
       32/(y*(-1 + y + z)) + (544 - 256*z)/(-1 + y + z) - 
       (3072*z^2)/(y + z)^5 + (-1280 - 384*z)/(y + z)^3 - 128/(y*(y + z)^2) - 
       128/(y^2*(y + z)) - 128/(y*(y + z)) + (-832 + 256*z)/(y + z) + 
       (-576 + 384*z)/(y + z)^2 + (3840*z + 1152*z^2)/(y + z)^4)*
      G[1, 1, 0, z] + (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + 
       (-64 - 64*y)/z^2 - 64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
       (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 
       320/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 800/(y + z)^2 - 
       160/(z*(y + z)^2) + 544/(y + z) + 160/(z*(y + z)) + 
       (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*G[1, 1, 1, z] + 
     (9216/(-1 + y)^4 + 4224/(-1 + y)^2 - 736/y + (10752 - 3072*z)/
        (-1 + y)^3 + (12672*y^2)/(-1 + z)^5 + (8928*y + 12096*y^2)/
        (-1 + z)^4 + (2208 + 7648*y - 1536*y^2)/(-1 + z)^3 - 
       544/(y*(-1 + z)^2) + (1120 - 1312*y + 1696*y^2)/(-1 + z)^2 + 
       544/(y^2*(-1 + z)) - 160/(y*(-1 + z)) + (-32 + 1408*y - 1856*y^2)/
        (-1 + z) - 32/((-1 + y)*z^2) + (-160 + 160*y^2)/z^2 + 
       1536/((-1 + y)^3*z) + 1728/((-1 + y)^2*z) - 128/((-1 + y)*z) + 
       576/(y*z) + (-544 - 1408*y + 1856*y^2)/z + 
       32/((-1 + y)*(-1 + y + z)^2) + 1568/(-1 + y + z) - 
       1536/((-1 + y)^3*(-1 + y + z)) - 1728/((-1 + y)^2*(-1 + y + z)) + 
       128/((-1 + y)*(-1 + y + z)) - 544/(y^2*(-1 + y + z)) + 
       (-928 + 768*z)/(-1 + y + z)^2)*Zeta[3]) + 
   Lx*(384/(-1 + y)^2 + 1600/(9*(-1 + y)) + 15296/(9*y) - 
     (104*y)/(3*(-1 + z)^3) + (4*(-9678 - 1797*y))/(27*(-1 + z)^2) + 
     3640/(9*y*(-1 + z)) + (4*(-13623 + 1257*y))/(27*(-1 + z)) + 
     16688/(27*(-1 + y)*z^2) + 736/(3*y*z^2) + (4*(6060 + 5404*y))/(27*z^2) + 
     (4*(-3419 - 1257*y))/(27*z) + 480/((-1 + y)^2*z) + 3152/(3*(-1 + y)*z) - 
     10120/(9*y*z) - 29648/(27*(-1 + y)*(-1 + y + z)^2) + 
     736/(3*y*(-1 + y + z)^2) - 480/((-1 + y)^2*(-1 + y + z)) - 
     4048/(3*(-1 + y)*(-1 + y + z)) + 10120/(9*y*(-1 + y + z)) - 
     (104*z)/(3*(y + z)^3) - 3640/(9*y*(y + z)) + (4*(13986 - 255*z))/
      (27*(y + z)) + (4*(-3056 + 255*z))/(27*(-1 + y + z)) + 
     (4*(-9444 + 285*z))/(27*(y + z)^2) + (4*(-456 + 2548*z))/
      (27*(-1 + y + z)^2) + Pi^2*(256/(3*(-1 + y)^3) + 
       (8*(686 - 192*z))/(9*(-1 + y)^2) + (8*(697 - 96*z))/(9*y) + 
       (8*(16 - 32*z))/(9*y^2) - (4504*y)/(3*(-1 + z)^4) + 
       (8*(-387 - 1530*y))/(9*(-1 + z)^3) - 752/(3*y*(-1 + z)^2) + 
       (8*(-303 + 183*y))/(9*(-1 + z)^2) + (8*(-207 - 237*y))/(9*(-1 + z)) + 
       784/(3*y^2*(-1 + z)) - 328/(3*y*(-1 + z)) - 64/(3*(-1 + y)^2*z^2) - 
       1480/(9*(-1 + y)*z^2) + 8/(y*z^2) + (8*(-264 + 33*y))/(9*z^2) + 
       128/(3*(-1 + y)^3*z) + 272/((-1 + y)^2*z) + 2600/(3*(-1 + y)*z) - 
       872/(3*y*z) + (8*(122 + 237*y))/(9*z) - 
       64/(3*(-1 + y)^2*(-1 + y + z)^2) - 608/(9*(-1 + y)*(-1 + y + z)^2) - 
       40/(3*y*(-1 + y + z)^2) - 128/(3*(-1 + y)^3*(-1 + y + z)) - 
       832/(3*(-1 + y)^2*(-1 + y + z)) - 2600/(3*(-1 + y)*(-1 + y + z)) - 
       784/(3*y^2*(-1 + y + z)) + 3592/(9*y*(-1 + y + z)) + 
       (1600*z^2)/(y + z)^4 + 32/(3*y*(y + z)) + (8*(183 + 96*z))/
        (9*(-1 + y)) + (8*(-2196*z - 720*z^2))/(9*(y + z)^3) + 
       (8*(-336 + 1059*z - 672*z^2))/(9*(y + z)) + 
       (8*(648 + 1200*z - 618*z^2))/(9*(y + z)^2) + (8*(96 + 48*z - 156*z^2))/
        (9*(-1 + y + z)^3) + (8*(-307 + 350*z - 54*z^2))/(9*(-1 + y + z)^2) + 
       (8*(-103 - 1059*z + 672*z^2))/(9*(-1 + y + z))) + 
     Pi^2*(-128/(3*(-1 + y)^3) - 704/(3*(-1 + y)^2) + 128/(3*(-1 + y)) + 
       704/(3*y) - (16*(-37 - 9*y))/(3*z^2) + 128/(3*(-1 + y)*z^2) + 
       448/(3*z) - 352/(3*y*z) - (16*(-10 - 9*z))/(3*(-1 + y + z)^2) + 
       128/(3*z*(-1 + y + z)^2) - 592/(3*(-1 + y + z)) + 
       352/(3*y*(-1 + y + z)) + 128/(3*z^2*(-1 + y + z)) - 
       448/(3*z*(-1 + y + z)))*G[1, y] + 
     (-256/(-1 + y)^3 + 10016/(3*(-1 + y)^2) + 448/(-1 + y) + 1664/(3*y) + 
       (288*y)/(-1 + z)^3 - (16*(18 + 9*y))/(3*(-1 + z)^2) - 
       (16*(63 - 9*y))/(3*(-1 + z)) + 96/(y*(-1 + z)) - 
       (16*(97 - 39*y))/(3*z^2) - 592/((-1 + y)*z^2) + 192/(y*z^2) + 
       544/((-1 + y)^2*z) + 2960/((-1 + y)*z) - 1504/(3*y*z) - 
       (16*(-175 + 9*y))/(3*z) - 80/((-1 + y)*(-1 + y + z)^2) + 
       192/(y*(-1 + y + z)^2) - 544/((-1 + y)^2*(-1 + y + z)) - 
       2960/((-1 + y)*(-1 + y + z)) + 1504/(3*y*(-1 + y + z)) + 
       (288*z)/(y + z)^3 - (16*(72 - 9*z))/(3*(y + z)^2) - 96/(y*(y + z)) - 
       (16*(-54 - 9*z))/(3*(y + z)) - (16*(79 + 9*z))/(3*(-1 + y + z)) - 
       (16*(-38 + 75*z))/(3*(-1 + y + z)^2))*G[0, 0, y] + 
     ((-16*(375 - 288*z))/(3*(-1 + y)) - (416*y)/(-1 + z)^4 - 
       (16*(-10 - 116*y))/(3*(-1 + z)^3) - 544/(3*y*(-1 + z)^2) - 
       (16*(-40 + 54*y))/(3*(-1 + z)^2) - (16*(-21 - 105*y))/(3*(-1 + z)) - 
       128/(3*y^2*(-1 + z)) - 1936/(3*y*(-1 + z)) - (16*(-16 - 12*y))/
        (3*z^2) + 416/((-1 + y)*z^2) - 192/(y*z^2) - 800/((-1 + y)^2*z) - 
       448/((-1 + y)*z) - 320/(y*z) - (16*(-18 + 105*y))/(3*z) + 
       384/((-1 + y)*(-1 + y + z)^2) + 96/(y*(-1 + y + z)^2) + 
       800/((-1 + y)^2*(-1 + y + z)) + 448/((-1 + y)*(-1 + y + z)) + 
       128/(3*y^2*(-1 + y + z)) - 992/(3*y*(-1 + y + z)) - 
       (16*(-61 - 60*z))/(3*(-1 + y + z)) - (576*z)/(y + z)^3 + 
       320/(y*(y + z)) - (16*(-16 + 32*z))/(3*y^2) - (16*(-105 + 33*z))/
        (3*(-1 + y + z)^2) - (16*(-168 + 54*z))/(3*(y + z)^2) - 
       (16*(12 + 60*z))/(3*(y + z)) - (16*(87 + 288*z))/(3*y) - 
       (16*(-6 + 576*z))/(3*(-1 + y)^2))*G[0, 0, z] + 
     ((16*(-198 - 192*z))/(3*(-1 + y)^2) + (16*(401 - 96*z))/(3*y) + 
       (16*(16 - 32*z))/(3*y^2) + (16*(-1734*y - 1800*y^2))/(3*(-1 + z)^4) + 
       (16*(-366 - 3090*y - 1008*y^2))/(3*(-1 + z)^3) - 1584/(y*(-1 + z)^2) + 
       (16*(-459 - 114*y + 642*y^2))/(3*(-1 + z)^2) + 1744/(y^2*(-1 + z)) - 
       512/(y*(-1 + z)) + (16*(141 + 24*y - 648*y^2))/(3*(-1 + z)) + 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 128/((-1 + y)^2*z^2) - 
       1120/(3*(-1 + y)*z^2) + 96/(y*z^2) + (16*(31 - 179*y + 6*y^2))/
        (3*z^2) + 256/((-1 + y)^3*z) + 320/((-1 + y)^2*z) - 
       1616/((-1 + y)*z) + 176/(y^2*z) - 448/(y*z) + 
       (16*(-288 - 24*y + 648*y^2))/(3*z) - 128/((-1 + y)^2*(-1 + y + z)^2) + 
       112/(3*(-1 + y)*(-1 + y + z)^2) - 32/(y*(-1 + y + z)^2) - 
       32/(-1 + y + z) - 256/((-1 + y)^3*(-1 + y + z)) - 
       352/((-1 + y)^2*(-1 + y + z)) + 1616/((-1 + y)*(-1 + y + z)) - 
       1744/(y^2*(-1 + y + z)) + 3296/(3*y*(-1 + y + z)) + 
       (240*z)/(y + z)^4 + (16*(-66 - 144*z))/(3*(y + z)^3) - 
       80/(y*(y + z)^2) + (16*(234 - 45*z))/(3*(y + z)^2) - 1168/(y + z) - 
       176/(y^2*(y + z)) - 80/(y*(y + z)) + (16*(-6 + 24*z))/
        (3*(-1 + y + z)^2) + (16*(-117 + 96*z))/(3*(-1 + y)))*G[0, 1, z] + 
     ((-16*(35 - 288*z))/(3*y) - (16*(-144 - 96*z))/(3*(-1 + y)^2) - 
       (16*(16 - 32*z))/(3*y^2) + (9600*y^2)/(-1 + z)^4 - 
       (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) - 
       (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) - 448/(y*(-1 + z)) - 
       (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) - 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 752/(3*(-1 + y)*z^2) - 
       (16*(67 - 194*y + 6*y^2))/(3*z^2) + 352/((-1 + y)^2*z) + 
       1520/((-1 + y)*z) - 160/(y^2*z) + 1456/(3*y*z) - 
       (16*(-151 - 324*y + 648*y^2))/(3*z) - 224/((-1 + y)*(-1 + y + z)^2) + 
       96/(y*(-1 + y + z)^2) - 320/((-1 + y)^2*(-1 + y + z)) - 
       2544/((-1 + y)*(-1 + y + z)) + 1024/(y*(-1 + y + z)) - 
       (16*(243 - 24*z))/(3*(-1 + y + z)) - (320*z)/(y + z)^4 + 
       288/(y + z)^3 + 160/(y*(y + z)^2) + 160/(y^2*(y + z)) - 
       288/(y*(y + z)) - (16*(-39 + 24*z))/(3*(y + z)) - 
       (16*(-26 + 36*z))/(3*(-1 + y + z)^2) - (16*(15 + 36*z))/
        (3*(y + z)^2) - (16*(-136 + 288*z))/(3*(-1 + y)) - 
       (16*(32 + 480*z))/(3*(-1 + y)^3))*G[0, 1 - z, y] + 
     (-512/(-1 + y)^3 - 13952/(3*(-1 + y)^2) - 1504/(-1 + y) - 2336/(3*y) - 
       (16*(-1800*y + 1800*y^2))/(3*(-1 + z)^4) - 
       (16*(-342 - 666*y + 1008*y^2))/(3*(-1 + z)^3) + 1584/(y*(-1 + z)^2) - 
       (16*(246 + 693*y - 642*y^2))/(3*(-1 + z)^2) - 1456/(y^2*(-1 + z)) + 
       1872/(y*(-1 + z)) - (16*(69 - 639*y + 648*y^2))/(3*(-1 + z)) - 
       (16*(12 - 288*y + 372*y^2))/(3*z^3) - 1232/(3*(-1 + y)*z^2) + 
       32/(y*z^2) - (16*(-8 + 233*y - 6*y^2))/(3*z^2) - 288/((-1 + y)^2*z) - 
       4128/((-1 + y)*z) - 1456/(y^2*z) + 5632/(3*y*z) - 
       (16*(313 + 639*y - 648*y^2))/(3*z) + 
       1328/(3*(-1 + y)*(-1 + y + z)^2) + 32/(y*(-1 + y + z)^2) + 
       288/((-1 + y)^2*(-1 + y + z)) + 4128/((-1 + y)*(-1 + y + z)) + 
       1456/(y^2*(-1 + y + z)) - 6016/(3*y*(-1 + y + z)) + 
       1584/(y*(y + z)^2) + 1456/(y^2*(y + z)) - 1744/(y*(y + z)) - 
       (16*(-1458 - 3978*z - 720*z^2))/(3*(y + z)^3) - 
       (16*(-48 + 621*z - 672*z^2))/(3*(y + z)) - 
       (16*(2424 + 771*z - 618*z^2))/(3*(y + z)^2) - 
       (16*(96 + 48*z - 156*z^2))/(3*(-1 + y + z)^3) - 
       (16*(-227 + 383*z - 54*z^2))/(3*(-1 + y + z)^2) - 
       (16*(-531 - 621*z + 672*z^2))/(3*(-1 + y + z)) - 
       (16*(1800*z + 1800*z^2))/(3*(y + z)^4))*G[1, 0, y] + 
     ((16*(75 - 96*z))/(3*(-1 + y)) - (240*y)/(-1 + z)^4 + 
       (16*(21 - 156*y))/(3*(-1 + z)^3) - 80/(y*(-1 + z)^2) + 
       (16*(96 + 111*y))/(3*(-1 + z)^2) + (16*(192 - 24*y))/(3*(-1 + z)) + 
       176/(y^2*(-1 + z)) + 80/(y*(-1 + z)) + (16*(6 - 24*y))/(3*z^2) - 
       128/((-1 + y)^2*z^2) - 1168/(3*(-1 + y)*z^2) - 32/(y*z^2) + 
       256/((-1 + y)^3*z) + 608/((-1 + y)^2*z) - 720/((-1 + y)*z) + 
       1744/(y^2*z) - 3104/(3*y*z) + (16*(18 + 24*y))/(3*z) - 
       128/((-1 + y)^2*(-1 + y + z)^2) - 608/(3*(-1 + y)*(-1 + y + z)^2) + 
       96/(y*(-1 + y + z)^2) - 256/((-1 + y)^3*(-1 + y + z)) - 
       576/((-1 + y)^2*(-1 + y + z)) + 720/((-1 + y)*(-1 + y + z)) - 
       176/(y^2*(-1 + y + z)) + 448/(y*(-1 + y + z)) - 1584/(y*(y + z)^2) - 
       1744/(y^2*(y + z)) + 448/(y*(y + z)) + (16*(-16 + 32*z))/(3*y^2) + 
       (16*(273 + 96*z))/(3*y) + (16*(-198 + 192*z))/(3*(-1 + y)^2) + 
       (16*(1734*z - 1800*z^2))/(3*(y + z)^4) + 
       (16*(-379 + 1368*z - 672*z^2))/(3*(-1 + y + z)) + 
       (16*(82 - 365*z + 54*z^2))/(3*(-1 + y + z)^2) + 
       (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) + 
       (16*(495 - 1578*z + 618*z^2))/(3*(y + z)^2) + 
       (16*(741 - 1368*z + 672*z^2))/(3*(y + z)) + 
       (16*(-1368 + 834*z + 720*z^2))/(3*(y + z)^3))*G[1, 0, z] + 
     ((-16*(-6 - 576*z))/(3*(-1 + y)^2) - (16*(343 - 288*z))/(3*y) - 
       (16*(16 - 32*z))/(3*y^2) - (576*y)/(-1 + z)^3 - 
       (16*(-60 - 6*y))/(3*(-1 + z)^2) - 320/(y*(-1 + z)) - 
       (16*(-90 + 12*y))/(3*(-1 + z)) - (16*(-72 - 9*y))/(3*z^2) + 
       384/((-1 + y)*z^2) + 96/(y*z^2) - (16*(88 - 12*y))/(3*z) - 
       800/((-1 + y)^2*z) - 832/((-1 + y)*z) - 128/(3*y^2*z) + 992/(3*y*z) + 
       416/((-1 + y)*(-1 + y + z)^2) - 192/(y*(-1 + y + z)^2) + 
       800/((-1 + y)^2*(-1 + y + z)) + 832/((-1 + y)*(-1 + y + z)) + 
       320/(y*(-1 + y + z)) + (416*z)/(y + z)^4 - (16*(88 - 140*z))/
        (3*(y + z)^3) - 544/(3*y*(y + z)^2) - (16*(112 - 90*z))/
        (3*(y + z)^2) + 128/(3*y^2*(y + z)) + 1936/(3*y*(y + z)) - 
       (16*(111 - 129*z))/(3*(y + z)) - (16*(-16 + 12*z))/
        (3*(-1 + y + z)^2) - (16*(-147 + 129*z))/(3*(-1 + y + z)) - 
       (16*(-201 + 288*z))/(3*(-1 + y)))*G[1, 1, z] + 
     G[1 - z, y]*((-8*(1320 - 1152*z))/(9*(-1 + y)) + (4640*y)/(-1 + z)^3 - 
       (8*(-1728 - 3762*y))/(9*(-1 + z)^2) + 848/(y*(-1 + z)) - 
       (8*(-648 + 1782*y))/(9*(-1 + z)) - (8*(1446 - 2628*y))/(9*z^2) + 
       288/((-1 + y)*z^2) + 240/(y*z^2) - (8*(1370 - 1782*y))/(9*z) - 
       632/((-1 + y)^2*z) - 848/(3*(-1 + y)*z) - 4856/(9*y^2*z) + 360/(y*z) + 
       344/((-1 + y)*(-1 + y + z)^2) - 128/(3*y*(-1 + y + z)^2) + 
       632/((-1 + y)^2*(-1 + y + z)) + 800/(3*(-1 + y)*(-1 + y + z)) + 
       272/(3*y*(-1 + y + z)) - (2168*z)/(3*(y + z)^4) - 
       (8*(-1180 - 1057*z))/(9*(y + z)^3) + 824/(9*y*(y + z)^2) - 
       (8*(1088 - 195*z))/(9*(y + z)^2) + 4088/(9*y^2*(y + z)) + 
       1528/(9*y*(y + z)) - (8*(-2670 - 576*z))/(9*(y + z)) - 
       (8*(-288 + 192*z))/(9*y^2) - (8*(-536 + 267*z))/(9*(-1 + y + z)^2) - 
       (8*(-1926 + 576*z))/(9*(-1 + y + z)) - (8*(-192 + 576*z))/
        (9*(-1 + y)^2) - (8*(-250 + 1152*z))/(9*y) + 
       Pi^2*(-224/(-1 + y)^2 - 16/(3*(-1 + y)) - 304/(3*y) + 
         (1600*y^2)/(-1 + z)^5 - (16*(-213*y - 318*y^2))/(3*(-1 + z)^4) - 
         (16*(-45 - 177*y + 48*y^2))/(3*(-1 + z)^3) - 128/(3*y*(-1 + z)^2) - 
         (16*(-17 + 34*y - 53*y^2))/(3*(-1 + z)^2) + 128/(3*y^2*(-1 + z)) - 
         80/(3*y*(-1 + z)) - (16*(14 - 34*y + 58*y^2))/(3*(-1 + z)) - 
         32/((-1 + y)*z^2) - (16*(6*y - 5*y^2))/(3*z^2) + 
         80/(3*(-1 + y)^2*z) + 144/((-1 + y)*z) - 64/(y^2*z) + 208/(3*y*z) - 
         (16*(-34 + 34*y - 58*y^2))/(3*z) - 80/(3*(-1 + y)^2*(-1 + y + z)) - 
         512/(3*(-1 + y)*(-1 + y + z)) - 64/(y^2*(-1 + y + z)) + 
         32/(y*(-1 + y + z)) + (1600*z^2)/(y + z)^5 + 32/(3*y*(y + z)^2) + 
         32/(3*y^2*(y + z)) + 16/(3*y*(y + z)) - (16*(-28 + 44*z))/(3*y^2) - 
         (16*(-1 + 128*z))/(3*(-1 + y)^3) - (16*(-27 + 92*z - 58*z^2))/
          (3*(-1 + y + z)) - (16*(8 + 9*z - 5*z^2))/(3*(-1 + y + z)^2) - 
         (16*(70 - 92*z + 58*z^2))/(3*(y + z)) - (16*(110 - 107*z + 63*z^2))/
          (3*(y + z)^2) - (16*(-108 - 383*z + 68*z^2))/(3*(y + z)^3) - 
         (16*(366*z + 270*z^2))/(3*(y + z)^4)) + 
       (192/y + (96*y)/(-1 + z)^4 + 96/(-1 + z)^3 - (32*y)/(-1 + z)^2 - 
         32/(-1 + z) + (-128 - 32*y)/z^2 + 32/(z*(-1 + y + z)^2) + 
         128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
         32/(z^2*(-1 + y + z)) - (576*z)/(y + z)^4 + 896/(y + z)^3 + 
         320/(y*(y + z)^2) + (-512 - 128*z)/(y + z)^2 + 320/(y^2*(y + z)) - 
         256/(y*(y + z)) + (320 - 128*z)/(y + z) + (-32 + 32*z)/
          (-1 + y + z)^2 + (320 + 128*z)/(-1 + y + z) + (-896 + 1408*z)/y^2)*
        G[0, 0, z] + (512/(-1 + y)^2 - 32/(-1 + y) - 960/y + 
         (512 - 1408*z)/y^2 + (9600*y^2)/(-1 + z)^5 + (7296*y + 10176*y^2)/
          (-1 + z)^4 + (1152 + 5888*y - 1536*y^2)/(-1 + z)^3 + 
         32/(y*(-1 + z)^2) + (32 - 1088*y + 1696*y^2)/(-1 + z)^2 - 
         32/(y^2*(-1 + z)) + 64/(y*(-1 + z)) + (-576 + 960*y - 1856*y^2)/
          (-1 + z) + 32/((-1 + y)*z^2) + (128 + 32*y + 160*y^2)/z^2 + 
         32/((-1 + y)^2*z) + 512/((-1 + y)*z) - 160/(y^2*z) + 416/(y*z) + 
         (224 - 960*y + 1856*y^2)/z + 96/(-1 + y + z)^2 - 
         96/((-1 + y)*(-1 + y + z)^2) - 384/(-1 + y + z) - 
         32/((-1 + y)^2*(-1 + y + z)) - 352/((-1 + y)*(-1 + y + z)) - 
         288/(y^2*(-1 + y + z)) + 192/(y*(-1 + y + z)) - (96*z)/(y + z)^4 + 
         (128 - 256*z)/(y + z)^3 + 32/(y*(y + z)^2) + 96/(y + z) + 
         32/(y^2*(y + z)) - 32/(y*(y + z)) + (-32 + 160*z)/(y + z)^2 + 
         (32 + 1024*z)/(-1 + y)^3)*G[0, 1, z] + 
       (512/(-1 + y)^2 + 32/(-1 + y) - 384/y^2 - 416/y + (480*y)/(-1 + z)^4 + 
         (-288 + 224*y)/(-1 + z)^3 - 512/(-1 + z)^2 + 288/(y*(-1 + z)^2) + 
         (-128 - 128*y)/(-1 + z) - 288/(y^2*(-1 + z)) + 224/(y*(-1 + z)) + 
         (-160 - 32*y)/z^2 - 32/((-1 + y)*z^2) + 32/((-1 + y)^2*z) - 
         96/((-1 + y)*z) + 480/(y^2*z) - 192/(y*z) + (-928 + 128*y)/z + 
         32/((-1 + y)*(-1 + y + z)^2) - 32/((-1 + y)^2*(-1 + y + z)) + 
         256/((-1 + y)*(-1 + y + z)) + 96/(y^2*(-1 + y + z)) - 
         (9600*z^2)/(y + z)^5 - 288/(y*(y + z)^2) - 288/(y^2*(y + z)) + 
         192/(y*(y + z)) + (-32 + 1024*z)/(-1 + y)^3 + 
         (-832 + 2944*z - 1856*z^2)/(-1 + y + z) + (-256 + 288*z - 160*z^2)/
          (-1 + y + z)^2 + (1600 - 2944*z + 1856*z^2)/(y + z) + 
         (4640 - 3360*z + 2016*z^2)/(y + z)^2 + (-4352 - 12544*z + 2176*z^2)/
          (y + z)^3 + (12384*z + 8640*z^2)/(y + z)^4)*G[1, 0, z] + 
       (-64/y + (128 - 32*y)/z^2 - 256/z + 128/(y^2*z) - 64/(y*z) + 
         32/(z*(-1 + y + z)^2) + 544/(-1 + y + z) - 32/(z^2*(-1 + y + z)) + 
         (384*z)/(y + z)^4 + (-512 - 96*z)/(y + z)^3 - 128/(y*(y + z)^2) + 
         (704 - 96*z)/(y + z)^2 - 384/(y + z) - 128/(y^2*(y + z)) + 
         128/(y*(y + z)) + (-288 + 32*z)/(-1 + y + z)^2)*G[1, 1, z]) + 
     G[0, y]*(-128/(-1 + y)^3 + 18368/(9*(-1 + y)^2) - 1664/(3*(-1 + y)) + 
       3136/(3*y) - (4736*y)/(-1 + z)^3 - (16*(153 + 2061*y))/
        (9*(-1 + z)^2) - (16*(-144 - 972*y))/(9*(-1 + z)) - 
       1072/(y*(-1 + z)) - 6928/(9*(-1 + y)*z^2) + 160/(3*y*z^2) - 
       (16*(712 + 1211*y))/(9*z^2) - 464/(3*(-1 + y)^2*z) + 
       2672/(3*(-1 + y)*z) - 12368/(9*y*z) - (16*(337 + 972*y))/(9*z) + 
       6640/(9*(-1 + y)*(-1 + y + z)^2) + 160/(3*y*(-1 + y + z)^2) - 
       (16*(211 - 331*z))/(9*(-1 + y + z)^2) + 
       1360/(3*(-1 + y)^2*(-1 + y + z)) - 2416/(3*(-1 + y)*(-1 + y + z)) + 
       12368/(9*y*(-1 + y + z)) - (4736*z)/(y + z)^3 - 
       (16*(-2511 - 1557*z))/(9*(y + z)^2) + 1072/(y*(y + z)) - 
       (16*(1629 - 900*z))/(9*(y + z)) - (16*(-570 + 900*z))/
        (9*(-1 + y + z)) + Pi^2*(448/(3*(-1 + y)^2) - 16/(-1 + y) + 
         112/(3*y) - (1600*y^2)/(-1 + z)^5 + (16*(-195*y - 318*y^2))/
          (3*(-1 + z)^4) + (16*(-57 - 167*y + 48*y^2))/(3*(-1 + z)^3) + 
         272/(3*y*(-1 + z)^2) + (16*(-41 + 37*y - 53*y^2))/(3*(-1 + z)^2) - 
         272/(3*y^2*(-1 + z)) + 208/(3*y*(-1 + z)) + (16*(3 - 36*y + 58*y^2))/
          (3*(-1 + z)) - 416/(3*(-1 + y)*z^2) + (16*(-42 - 13*y - 5*y^2))/
          (3*z^2) + 16/((-1 + y)*z) - 16/(3*y*z) + (16*(-43 + 36*y - 58*y^2))/
          (3*z) + 368/(3*(-1 + y)*(-1 + y + z)^2) + (16*(-1 - 12*z))/
          (3*(-1 + y + z)^2) + 608/(3*(-1 + y + z)) + 
         32/(3*(-1 + y)*(-1 + y + z)) + 272/(3*y^2*(-1 + y + z)) - 
         112/(3*y*(-1 + y + z)) + (16*(3 + 32*z))/(3*(-1 + y)^3)) + 
       ((16*(221 - 288*z))/(3*y) + (16*(656 - 96*z))/(3*(-1 + y)^2) + 
         (16*(16 - 32*z))/(3*y^2) + (320*y)/(-1 + z)^4 + 
         (16*(6 + 24*y))/(3*(-1 + z)^3) + 160/(y*(-1 + z)^2) + 
         (16*(-15 + 12*y))/(3*(-1 + z)^2) + (16*(-3 - 12*y))/(3*(-1 + z)) - 
         160/(y^2*(-1 + z)) + 288/(y*(-1 + z)) - 128/((-1 + y)*z^2) + 
         96/(y*z^2) + (16*(20 + 24*y))/(3*z^2) + 1840/((-1 + y)*z) - 
         1024/(y*z) + (16*(207 + 12*y))/(3*z) - 
         752/(3*(-1 + y)*(-1 + y + z)^2) - 32/((-1 + y)^2*(-1 + y + z)) - 
         816/((-1 + y)*(-1 + y + z)) + 160/(y^2*(-1 + y + z)) - 
         1456/(3*y*(-1 + y + z)) + (9600*z^2)/(y + z)^4 + 448/(y*(y + z)) + 
         (16*(104 + 288*z))/(3*(-1 + y)) + (16*(32 + 480*z))/(3*(-1 + y)^3) + 
         (16*(-2376*z - 720*z^2))/(3*(y + z)^3) + 
         (16*(-468 + 996*z - 672*z^2))/(3*(y + z)) + 
         (16*(900 + 1176*z - 618*z^2))/(3*(y + z)^2) + 
         (16*(96 + 48*z - 156*z^2))/(3*(-1 + y + z)^3) + 
         (16*(-205 + 386*z - 54*z^2))/(3*(-1 + y + z)^2) + 
         (16*(123 - 996*z + 672*z^2))/(3*(-1 + y + z)))*G[0, z] + 
       ((-16*(35 - 288*z))/(3*y) - (16*(-144 - 96*z))/(3*(-1 + y)^2) - 
         (16*(16 - 32*z))/(3*y^2) + (9600*y^2)/(-1 + z)^4 - 
         (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) - 
         (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) - 448/(y*(-1 + z)) - 
         (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) - 
         (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 752/(3*(-1 + y)*z^2) - 
         (16*(67 - 194*y + 6*y^2))/(3*z^2) + 352/((-1 + y)^2*z) + 
         1520/((-1 + y)*z) - 160/(y^2*z) + 1456/(3*y*z) - 
         (16*(-151 - 324*y + 648*y^2))/(3*z) - 
         224/((-1 + y)*(-1 + y + z)^2) + 96/(y*(-1 + y + z)^2) - 
         320/((-1 + y)^2*(-1 + y + z)) - 2544/((-1 + y)*(-1 + y + z)) + 
         1024/(y*(-1 + y + z)) - (16*(243 - 24*z))/(3*(-1 + y + z)) - 
         (320*z)/(y + z)^4 + 288/(y + z)^3 + 160/(y*(y + z)^2) + 
         160/(y^2*(y + z)) - 288/(y*(y + z)) - (16*(-39 + 24*z))/
          (3*(y + z)) - (16*(-26 + 36*z))/(3*(-1 + y + z)^2) - 
         (16*(15 + 36*z))/(3*(y + z)^2) - (16*(-136 + 288*z))/(3*(-1 + y)) - 
         (16*(32 + 480*z))/(3*(-1 + y)^3))*G[1, z] + 
       (1984/(-1 + y)^2 + 32/(-1 + y) - 352/y + (480*y)/(-1 + z)^4 + 
         (-160 + 160*y)/(-1 + z)^3 - 640/(-1 + z)^2 + 160/(y*(-1 + z)^2) - 
         480/(-1 + z) - 160/(y^2*(-1 + z)) + 160/(y*(-1 + z)) + 
         (-608 - 64*y)/z^2 - 96/((-1 + y)*z^2) - 736/z + 160/((-1 + y)*z) + 
         128/((-1 + y)*(-1 + y + z)^2) + (256 - 128*z)/(-1 + y + z)^2 + 
         768/(-1 + y + z) + 160/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)) + 
         (-32 + 3072*z)/(-1 + y)^3)*G[0, 0, z] + 
       (640/(-1 + y)^2 - 32/(-1 + y) - 160/y - (9600*y^2)/(-1 + z)^5 + 
         (-6528*y - 10176*y^2)/(-1 + z)^4 + (-1728 - 5440*y + 1536*y^2)/
          (-1 + z)^3 + 448/(y*(-1 + z)^2) + (-928 + 1184*y - 1696*y^2)/
          (-1 + z)^2 - 448/(y^2*(-1 + z)) + 320/(y*(-1 + z)) + 
         (384 - 1152*y + 1856*y^2)/(-1 + z) - 32/((-1 + y)*z^2) + 
         (-32 - 32*y - 160*y^2)/z^2 + 256/((-1 + y)*z) + 96/(y^2*z) + 
         64/(y*z) + (-224 + 1152*y - 1856*y^2)/z + 128/(-1 + y + z)^2 - 
         320/(-1 + y + z) - 96/((-1 + y)*(-1 + y + z)) + 
         448/(y^2*(-1 + y + z)) - 320/(y*(-1 + y + z)) + (288*z)/(y + z)^4 + 
         (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 - 96/(y*(y + z)^2) - 
         288/(y + z) - 96/(y^2*(y + z)) + 96/(y*(y + z)) + 
         (32 + 1024*z)/(-1 + y)^3)*G[0, 1, z] + 
       (-384/(-1 + y)^2 - 32/(-1 + y) - 160/y + (32 - 1024*z)/(-1 + y)^3 - 
         (288*y)/(-1 + z)^4 + (96 - 96*y)/(-1 + z)^3 + 384/(-1 + z)^2 - 
         96/(y*(-1 + z)^2) + 288/(-1 + z) + 96/(y^2*(-1 + z)) - 
         96/(y*(-1 + z)) + 64/z^2 - 64/((-1 + y)*z^2) + 320/z + 
         96/((-1 + y)*z) - 448/(y^2*z) + 320/(y*z) + 
         32/((-1 + y)*(-1 + y + z)^2) - 256/((-1 + y)*(-1 + y + z)) - 
         96/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 
         448/(y*(y + z)^2) + 448/(y^2*(y + z)) - 320/(y*(y + z)) + 
         (-12672*z - 8640*z^2)/(y + z)^4 + (4800 + 12608*z - 2176*z^2)/
          (y + z)^3 + (-4896 + 3232*z - 2016*z^2)/(y + z)^2 + 
         (-1440 + 2880*z - 1856*z^2)/(y + z) + (224 - 352*z + 160*z^2)/
          (-1 + y + z)^2 + (1280 - 2880*z + 1856*z^2)/(-1 + y + z))*
        G[1, 0, z] + (-1088/(-1 + y)^2 + 32/(-1 + y) - 352/y + 
         (-32 - 3072*z)/(-1 + y)^3 + (-128 - 128*y)/z^2 + 32/((-1 + y)*z^2) - 
         640/z - 160/((-1 + y)*z) + 352/(y*z) + (-416 - 64*z)/
          (-1 + y + z)^2 - 160/(z*(-1 + y + z)^2) + 800/(-1 + y + z) - 
         160/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 
         800/(y + z)^2 - 160/(z*(y + z)^2) + 480/(y + z) + 160/(z*(y + z)) + 
         (640 + 160*z)/(y + z)^3)*G[1, 1, z]) + 
     G[-z, y]*((384/y^2 + 576/y + (224 + 192*y)/z^2 + 512/z + 32/(y^2*z) - 
         96/(y*z) + 224/(z*(-1 + y + z)^2) + 192/(y^2*(-1 + y + z)) + 
         (-64 - 512*z)/(-1 + y + z) + 192/(z^2*(-1 + y + z)) - 
         256/(z*(-1 + y + z)) + (288*z)/(y + z)^4 - 224/(y*(y + z)^2) - 
         224/(y^2*(y + z)) + 160/(y*(y + z)) + (64 + 96*z)/(-1 + y + z)^2 + 
         (-544 + 480*z)/(y + z)^2 + (-512 + 512*z)/(y + z) + 
         (-512 + 704*z)/(y + z)^3)*G[0, 1, z] + 
       (-192/y + (896 - 1408*z)/y^2 - 160/(y^2*z) + 128/(y*z) + 
         128/(-1 + y + z)^2 - 128/(y^2*(-1 + y + z)) + 256/(y*(-1 + y + z)) + 
         (-384 - 64*z)/(-1 + y + z) + 32/(z^2*(-1 + y + z)) + 
         (192*z)/(y + z)^4 + (-448 - 64*z)/(y + z)^3 - 160/(y*(y + z)^2) - 
         160/(y^2*(y + z)) + 128/(y*(y + z)) + (-160 + 64*z)/(y + z) + 
         (256 + 160*z)/(y + z)^2)*G[1, 0, z] + 
       (576/y + (224 + 192*y)/z^2 + 576/z - 64/(y^2*z) + 192/(y*z) + 
         192/(-1 + y + z)^2 + 128/(z*(-1 + y + z)^2) + 
         320/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
         192/(z^2*(-1 + y + z)) - (480*z)/(y + z)^4 + (768 - 128*z)/
          (y + z)^3 + 192/(y*(y + z)^2) + 192/(y^2*(y + z)) - 
         192/(y*(y + z)) + (704 - 128*z)/(y + z) + (-832 + 32*z)/(y + z)^2 + 
         (-256 + 128*z)/(-1 + y + z) + (-512 + 1408*z)/y^2)*G[1, 1, z]) + 
     ((-16*(35 - 288*z))/(3*y) - (16*(-144 - 96*z))/(3*(-1 + y)^2) - 
       (16*(16 - 32*z))/(3*y^2) + (9600*y^2)/(-1 + z)^4 - 
       (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) - 
       (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) - 448/(y*(-1 + z)) - 
       (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) - 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 752/(3*(-1 + y)*z^2) - 
       (16*(67 - 194*y + 6*y^2))/(3*z^2) + 352/((-1 + y)^2*z) + 
       1520/((-1 + y)*z) - 160/(y^2*z) + 1456/(3*y*z) - 
       (16*(-151 - 324*y + 648*y^2))/(3*z) - 224/((-1 + y)*(-1 + y + z)^2) + 
       96/(y*(-1 + y + z)^2) - 320/((-1 + y)^2*(-1 + y + z)) - 
       2544/((-1 + y)*(-1 + y + z)) + 1024/(y*(-1 + y + z)) - 
       (16*(243 - 24*z))/(3*(-1 + y + z)) - (320*z)/(y + z)^4 + 
       288/(y + z)^3 + 160/(y*(y + z)^2) + 160/(y^2*(y + z)) - 
       288/(y*(y + z)) - (16*(-39 + 24*z))/(3*(y + z)) - 
       (16*(-26 + 36*z))/(3*(-1 + y + z)^2) - (16*(15 + 36*z))/
        (3*(y + z)^2) - (16*(-136 + 288*z))/(3*(-1 + y)) - 
       (16*(32 + 480*z))/(3*(-1 + y)^3))*G[1 - z, 0, y] + 
     ((-16*(-6 - 576*z))/(3*(-1 + y)^2) - (16*(343 - 288*z))/(3*y) - 
       (16*(16 - 32*z))/(3*y^2) - (576*y)/(-1 + z)^3 - 
       (16*(-60 - 6*y))/(3*(-1 + z)^2) - 320/(y*(-1 + z)) - 
       (16*(-90 + 12*y))/(3*(-1 + z)) - (16*(-72 - 9*y))/(3*z^2) + 
       384/((-1 + y)*z^2) + 96/(y*z^2) - (16*(88 - 12*y))/(3*z) - 
       800/((-1 + y)^2*z) - 832/((-1 + y)*z) - 128/(3*y^2*z) + 992/(3*y*z) + 
       416/((-1 + y)*(-1 + y + z)^2) - 192/(y*(-1 + y + z)^2) + 
       800/((-1 + y)^2*(-1 + y + z)) + 832/((-1 + y)*(-1 + y + z)) + 
       320/(y*(-1 + y + z)) + (416*z)/(y + z)^4 - (16*(88 - 140*z))/
        (3*(y + z)^3) - 544/(3*y*(y + z)^2) - (16*(112 - 90*z))/
        (3*(y + z)^2) + 128/(3*y^2*(y + z)) + 1936/(3*y*(y + z)) - 
       (16*(111 - 129*z))/(3*(y + z)) - (16*(-16 + 12*z))/
        (3*(-1 + y + z)^2) - (16*(-147 + 129*z))/(3*(-1 + y + z)) - 
       (16*(-201 + 288*z))/(3*(-1 + y)))*G[1 - z, 1 - z, y] + 
     ((16*(-198 - 192*z))/(3*(-1 + y)^2) + (16*(-379 - 96*z))/(3*y) + 
       (16*(-164 - 32*z))/(3*y^2) + (16*(-1800*y - 1800*y^2))/
        (3*(-1 + z)^4) + (16*(-360 - 3168*y - 1008*y^2))/(3*(-1 + z)^3) - 
       1312/(y*(-1 + z)^2) + (16*(-378 - 138*y + 642*y^2))/(3*(-1 + z)^2) + 
       1184/(y^2*(-1 + z)) - 960/(y*(-1 + z)) + (16*(72 - 6*y - 648*y^2))/
        (3*(-1 + z)) + (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 
       128/((-1 + y)^2*z^2) - 1696/(3*(-1 + y)*z^2) + 96/(y*z^2) + 
       (16*(4 - 212*y + 6*y^2))/(3*z^2) + 256/((-1 + y)^3*z) + 
       704/((-1 + y)^2*z) - 1168/((-1 + y)*z) - 32/(y^2*z) + 224/(y*z) + 
       (16*(-369 + 6*y + 648*y^2))/(3*z) - 128/((-1 + y)^2*(-1 + y + z)^2) - 
       464/(3*(-1 + y)*(-1 + y + z)^2) - 32/(y*(-1 + y + z)^2) - 
       256/((-1 + y)^3*(-1 + y + z)) - 736/((-1 + y)^2*(-1 + y + z)) + 
       1168/((-1 + y)*(-1 + y + z)) - 1536/(y^2*(-1 + y + z)) + 
       1088/(3*y*(-1 + y + z)) + (592*z)/(y + z)^4 + (16*(-138 - 258*z))/
        (3*(y + z)^3) + 192/(y*(y + z)^2) + (16*(465 - 57*z))/(3*(y + z)^2) + 
       384/(y^2*(y + z)) + 432/(y*(y + z)) + (16*(-66 - 42*z))/(3*(y + z)) + 
       (16*(12 + 42*z))/(3*(-1 + y + z)) + (16*(-60 + 45*z))/
        (3*(-1 + y + z)^2) + (16*(-93 + 96*z))/(3*(-1 + y)))*
      G[-z, 1 - z, y] + G[0, z]*((-8*(1094 - 1152*z))/(9*y) - 
       (8*(192 - 576*z))/(9*(-1 + y)^2) - (8*(-96 - 192*z))/(9*y^2) + 
       (2168*y)/(3*(-1 + z)^4) - (8*(367 - 1309*y))/(9*(-1 + z)^3) + 
       824/(9*y*(-1 + z)^2) - (8*(391 + 483*y))/(9*(-1 + z)^2) - 
       (8*(1857 - 360*y))/(9*(-1 + z)) - 4088/(9*y^2*(-1 + z)) - 
       2584/(9*y*(-1 + z)) - (8*(-233 - 267*y))/(9*z^2) + 
       344/((-1 + y)*z^2) - 128/(3*y*z^2) - 632/((-1 + y)^2*z) - 
       2176/(3*(-1 + y)*z) - 272/(3*y*z) - (8*(1047 + 360*y))/(9*z) + 
       288/((-1 + y)*(-1 + y + z)^2) + 240/(y*(-1 + y + z)^2) + 
       632/((-1 + y)^2*(-1 + y + z)) + 2224/(3*(-1 + y)*(-1 + y + z)) + 
       4856/(9*y^2*(-1 + y + z)) - 1240/(3*y*(-1 + y + z)) - 
       (8*(-296 - 1422*z))/(9*(-1 + y + z)) + (4640*z)/(y + z)^3 - 
       848/(y*(y + z)) - (8*(498 + 828*z))/(9*(-1 + y + z)^2) - 
       (8*(744 + 1152*z))/(9*(-1 + y)) - (8*(-1818 + 1422*z))/(9*(y + z)) - 
       (8*(3492 + 2538*z))/(9*(y + z)^2) + Pi^2*(1376/(3*(-1 + y)^2) + 
         16/(3*(-1 + y)) - 32/(3*y) - (128*y)/(-1 + z)^4 + 
         (16*(8 - y))/(3*(-1 + z)^3) - 128/(3*y*(-1 + z)^2) + 
         (16*(35 + 3*y))/(3*(-1 + z)^2) + 416/(3*(-1 + z)) + 
         128/(3*y^2*(-1 + z)) - 128/(3*y*(-1 + z)) + (16*(-25 - 6*y))/
          (3*z^2) - 128/(3*(-1 + y)*z^2) - 208/(3*z) + 80/(3*(-1 + y)^2*z) + 
         208/(3*(-1 + y)*z) + 64/(3*(-1 + y)*(-1 + y + z)^2) + 
         (16*(7 - 4*z))/(3*(-1 + y + z)^2) + 32/(-1 + y + z) - 
         80/(3*(-1 + y)^2*(-1 + y + z)) - 128/(3*(-1 + y)*(-1 + y + z)) - 
         128/(3*y^2*(-1 + y + z)) + 32/(y*(-1 + y + z)) + 
         (16*(-1 + 128*z))/(3*(-1 + y)^3)) + 
       (-128/(-1 + y) + 960/y^2 + 4160/y + (352*y)/(-1 + z)^4 + 
         (-32 + 416*y)/(-1 + z)^3 - 272/(y*(-1 + z)^2) + 
         (-432 + 128*y)/(-1 + z)^2 + 560/(y^2*(-1 + z)) + 448/(y*(-1 + z)) + 
         (368 + 160*y)/(-1 + z) + 192/((-1 + y)*z^2) + (144 + 176*y)/z^2 + 
         (432 - 160*y)/z - 384/((-1 + y)^2*z) - 448/((-1 + y)*z) + 
         208/(y^2*z) - 672/(y*z) + 192/((-1 + y)*(-1 + y + z)^2) + 
         (288 - 112*z)/(-1 + y + z)^2 + 384/((-1 + y)^2*(-1 + y + z)) + 
         448/((-1 + y)*(-1 + y + z)) - 208/(y^2*(-1 + y + z)) + 
         736/(y*(-1 + y + z)) + (-96 - 224*z)/(-1 + y + z) - 
         (352*z)/(y + z)^4 - 272/(y*(y + z)^2) - 560/(y^2*(y + z)) - 
         512/(y*(y + z)) + (-1232 + 64*z)/(y + z)^2 + (-816 + 224*z)/
          (y + z) + (384 + 608*z)/(y + z)^3)*G[1 - z, y] + 
       (2240/(-1 + y)^2 + 128/y - (288*y)/(-1 + z)^4 + 
         (96 - 96*y)/(-1 + z)^3 + 384/(-1 + z)^2 - 96/(y*(-1 + z)^2) + 
         224/(-1 + z) + 96/(y^2*(-1 + z)) - 96/(y*(-1 + z)) + 
         (-576 - 32*y)/z^2 - 64/((-1 + y)*z^2) - 608/z + 
         (4096*z)/(-1 + y)^3 + 64/((-1 + y)*(-1 + y + z)^2) + 
         (128 - 64*z)/(-1 + y + z)^2 + 128/(-1 + y + z) - 
         96/(y^2*(-1 + y + z)) + 224/(y*(-1 + y + z)))*G[0, 0, y] + 
       (128/(-1 + y)^2 - 384/y^2 - 640/y + (192*y)/(-1 + z)^4 + 
         (-256 + 192*y)/(-1 + z)^3 + 160/(y*(-1 + z)^2) + 
         (-256 + 96*y)/(-1 + z)^2 - 160/(y^2*(-1 + z)) + 128/(y*(-1 + z)) - 
         (64*y)/(-1 + z) + (-32 - 32*y)/z^2 - 64/((-1 + y)*z^2) + 
         32/(y^2*z) + 128/(y*z) + (-448 + 64*y)/z + 
         64/((-1 + y)*(-1 + y + z)^2) - (32*z)/(-1 + y + z)^2 - 
         32/(y^2*(-1 + y + z)) - 128/(y*(-1 + y + z)) - (192*z)/(y + z)^4 + 
         160/(y*(y + z)^2) + (-256 - 160*z)/(y + z)^2 + 160/(y^2*(y + z)) - 
         128/(y*(y + z)) + (160 - 64*z)/(y + z) + (416 + 64*z)/(-1 + y + z) + 
         (448 + 64*z)/(y + z)^3)*G[0, 1 - z, y] + 
       (-2240/(-1 + y)^2 + 480/y + (576 + 64*y)/z^2 + 384/z - 
         (3072*z)/(-1 + y)^3 + 128/(z*(-1 + y + z)^2) - 320/(-1 + y + z) + 
         480/(y*(-1 + y + z)) + 128/(z^2*(-1 + y + z)) - 
         512/(z*(-1 + y + z)) + (-256 + 128*z)/(-1 + y + z)^2)*G[1, 0, y] + 
       (-384/(-1 + y)^2 - 32/(-1 + y) - 224/y + (32 - 1024*z)/(-1 + y)^3 + 
         (96*y)/(-1 + z)^4 + (-32 + 32*y)/(-1 + z)^3 - 128/(-1 + z)^2 + 
         32/(y*(-1 + z)^2) - 64/(-1 + z) - 32/(y^2*(-1 + z)) + 
         32/(y*(-1 + z)) + (256 + 32*y)/z^2 + 448/z + 96/((-1 + y)*z) - 
         448/(y^2*z) + 320/(y*z) - 32/((-1 + y)*(-1 + y + z)^2) - 
         256/((-1 + y)*(-1 + y + z)) + 32/(y^2*(-1 + y + z)) - 
         256/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 448/(y*(y + z)^2) + 
         448/(y^2*(y + z)) - 320/(y*(y + z)) + (-12672*z - 8640*z^2)/
          (y + z)^4 + (4800 + 12608*z - 2176*z^2)/(y + z)^3 + 
         (-4896 + 3232*z - 2016*z^2)/(y + z)^2 + (-1440 + 2880*z - 1856*z^2)/
          (y + z) + (96 - 288*z + 160*z^2)/(-1 + y + z)^2 + 
         (1216 - 2880*z + 1856*z^2)/(-1 + y + z))*G[1 - z, 0, y] + 
       (-832/y + (512 - 1408*z)/y^2 + (576*y)/(-1 + z)^4 + 
         (-320 + 256*y)/(-1 + z)^3 - 640/(-1 + z)^2 + 320/(y*(-1 + z)^2) + 
         (-192 - 128*y)/(-1 + z) - 320/(y^2*(-1 + z)) + 256/(y*(-1 + z)) - 
         (32*y)/z^2 - 128/(y^2*z) + 256/(y*z) + (-480 + 128*y)/z + 
         32/(z*(-1 + y + z)^2) - 32/(-1 + y + z) - 32/(z^2*(-1 + y + z)) - 
         (96*z)/(y + z)^4 + (32*z)/(y + z)^2 + (-160 + 32*z)/(-1 + y + z)^2)*
        G[1 - z, 1 - z, y] + (-192/y + (896 - 1408*z)/y^2 - 160/(y^2*z) + 
         128/(y*z) + 128/(-1 + y + z)^2 - 128/(y^2*(-1 + y + z)) + 
         256/(y*(-1 + y + z)) + (-384 - 64*z)/(-1 + y + z) + 
         32/(z^2*(-1 + y + z)) + (192*z)/(y + z)^4 + (-448 - 64*z)/
          (y + z)^3 - 160/(y*(y + z)^2) - 160/(y^2*(y + z)) + 
         128/(y*(y + z)) + (-160 + 64*z)/(y + z) + (256 + 160*z)/(y + z)^2)*
        G[-z, 1 - z, y]) + G[1, z]*((-8*(1320 - 1152*z))/(9*(-1 + y)) + 
       (4640*y)/(-1 + z)^3 - (8*(-1728 - 3762*y))/(9*(-1 + z)^2) + 
       848/(y*(-1 + z)) - (8*(-648 + 1782*y))/(9*(-1 + z)) - 
       (8*(1446 - 2628*y))/(9*z^2) + 288/((-1 + y)*z^2) + 240/(y*z^2) - 
       (8*(1370 - 1782*y))/(9*z) - 632/((-1 + y)^2*z) - 848/(3*(-1 + y)*z) - 
       4856/(9*y^2*z) + 360/(y*z) + 344/((-1 + y)*(-1 + y + z)^2) - 
       128/(3*y*(-1 + y + z)^2) + 632/((-1 + y)^2*(-1 + y + z)) + 
       800/(3*(-1 + y)*(-1 + y + z)) + 272/(3*y*(-1 + y + z)) - 
       (2168*z)/(3*(y + z)^4) - (8*(-1180 - 1057*z))/(9*(y + z)^3) + 
       824/(9*y*(y + z)^2) - (8*(1088 - 195*z))/(9*(y + z)^2) + 
       4088/(9*y^2*(y + z)) + 1528/(9*y*(y + z)) - (8*(-2670 - 576*z))/
        (9*(y + z)) - (8*(-288 + 192*z))/(9*y^2) - (8*(-536 + 267*z))/
        (9*(-1 + y + z)^2) - (8*(-1926 + 576*z))/(9*(-1 + y + z)) - 
       (8*(-192 + 576*z))/(9*(-1 + y)^2) - (8*(-250 + 1152*z))/(9*y) + 
       Pi^2*(-224/(-1 + y)^2 - 16/(3*(-1 + y)) - 176/(3*y) + 
         (1600*y^2)/(-1 + z)^5 - (16*(-216*y - 318*y^2))/(3*(-1 + z)^4) - 
         (16*(-46 - 157*y + 48*y^2))/(3*(-1 + z)^3) - 32/(y*(-1 + z)^2) - 
         (16*(-16 + 26*y - 53*y^2))/(3*(-1 + z)^2) + 32/(y^2*(-1 + z)) - 
         64/(3*y*(-1 + z)) - (16*(15 - 20*y + 58*y^2))/(3*(-1 + z)) - 
         48/((-1 + y)*z^2) - (16*(5 + 5*y - 5*y^2))/(3*z^2) + 
         16/((-1 + y)^2*z) + 560/(3*(-1 + y)*z) - 32/(3*y^2*z) + 80/(3*y*z) - 
         (16*(-33 + 20*y - 58*y^2))/(3*z) + 80/(3*(-1 + y)*(-1 + y + z)^2) - 
         16/((-1 + y)^2*(-1 + y + z)) - 640/(3*(-1 + y)*(-1 + y + z)) - 
         32/(y^2*(-1 + y + z)) - 16/(3*y*(-1 + y + z)) + 
         (1600*z^2)/(y + z)^5 + 32/(3*y*(y + z)^2) + 32/(3*y^2*(y + z)) + 
         16/(3*y*(y + z)) - (16*(-1 + 128*z))/(3*(-1 + y)^3) - 
         (16*(-49 + 92*z - 58*z^2))/(3*(-1 + y + z)) - 
         (16*(1 + 15*z - 5*z^2))/(3*(-1 + y + z)^2) - 
         (16*(70 - 92*z + 58*z^2))/(3*(y + z)) - (16*(110 - 107*z + 63*z^2))/
          (3*(y + z)^2) - (16*(-108 - 383*z + 68*z^2))/(3*(y + z)^3) - 
         (16*(366*z + 270*z^2))/(3*(y + z)^4)) + 
       ((-16*(-6 - 576*z))/(3*(-1 + y)^2) - (16*(343 - 288*z))/(3*y) - 
         (16*(16 - 32*z))/(3*y^2) - (576*y)/(-1 + z)^3 - 
         (16*(-60 - 6*y))/(3*(-1 + z)^2) - 320/(y*(-1 + z)) - 
         (16*(-90 + 12*y))/(3*(-1 + z)) - (16*(-72 - 9*y))/(3*z^2) + 
         384/((-1 + y)*z^2) + 96/(y*z^2) - (16*(88 - 12*y))/(3*z) - 
         800/((-1 + y)^2*z) - 832/((-1 + y)*z) - 128/(3*y^2*z) + 
         992/(3*y*z) + 416/((-1 + y)*(-1 + y + z)^2) - 
         192/(y*(-1 + y + z)^2) + 800/((-1 + y)^2*(-1 + y + z)) + 
         832/((-1 + y)*(-1 + y + z)) + 320/(y*(-1 + y + z)) + 
         (416*z)/(y + z)^4 - (16*(88 - 140*z))/(3*(y + z)^3) - 
         544/(3*y*(y + z)^2) - (16*(112 - 90*z))/(3*(y + z)^2) + 
         128/(3*y^2*(y + z)) + 1936/(3*y*(y + z)) - (16*(111 - 129*z))/
          (3*(y + z)) - (16*(-16 + 12*z))/(3*(-1 + y + z)^2) - 
         (16*(-147 + 129*z))/(3*(-1 + y + z)) - (16*(-201 + 288*z))/
          (3*(-1 + y)))*G[1 - z, y] + ((16*(-198 - 192*z))/(3*(-1 + y)^2) + 
         (16*(-379 - 96*z))/(3*y) + (16*(-164 - 32*z))/(3*y^2) + 
         (16*(-1800*y - 1800*y^2))/(3*(-1 + z)^4) + 
         (16*(-360 - 3168*y - 1008*y^2))/(3*(-1 + z)^3) - 
         1312/(y*(-1 + z)^2) + (16*(-378 - 138*y + 642*y^2))/(3*(-1 + z)^2) + 
         1184/(y^2*(-1 + z)) - 960/(y*(-1 + z)) + (16*(72 - 6*y - 648*y^2))/
          (3*(-1 + z)) + (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 
         128/((-1 + y)^2*z^2) - 1696/(3*(-1 + y)*z^2) + 96/(y*z^2) + 
         (16*(4 - 212*y + 6*y^2))/(3*z^2) + 256/((-1 + y)^3*z) + 
         704/((-1 + y)^2*z) - 1168/((-1 + y)*z) - 32/(y^2*z) + 224/(y*z) + 
         (16*(-369 + 6*y + 648*y^2))/(3*z) - 
         128/((-1 + y)^2*(-1 + y + z)^2) - 464/(3*(-1 + y)*(-1 + y + z)^2) - 
         32/(y*(-1 + y + z)^2) - 256/((-1 + y)^3*(-1 + y + z)) - 
         736/((-1 + y)^2*(-1 + y + z)) + 1168/((-1 + y)*(-1 + y + z)) - 
         1536/(y^2*(-1 + y + z)) + 1088/(3*y*(-1 + y + z)) + 
         (592*z)/(y + z)^4 + (16*(-138 - 258*z))/(3*(y + z)^3) + 
         192/(y*(y + z)^2) + (16*(465 - 57*z))/(3*(y + z)^2) + 
         384/(y^2*(y + z)) + 432/(y*(y + z)) + (16*(-66 - 42*z))/
          (3*(y + z)) + (16*(12 + 42*z))/(3*(-1 + y + z)) + 
         (16*(-60 + 45*z))/(3*(-1 + y + z)^2) + (16*(-93 + 96*z))/
          (3*(-1 + y)))*G[-z, y] + (-1856/(-1 + y)^2 + 128/y + 
         (-64 - 64*y)/z^2 - 64/z - 128/(y*z) - (4096*z)/(-1 + y)^3 + 
         (-480 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
         640/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (288*z)/(y + z)^4 + 
         (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 + 96/(z*(y + z)^2) - 
         224/(y + z) - 96/(z*(y + z)))*G[0, 0, y] + 
       (-1088/(-1 + y)^2 + 32/(-1 + y) - 352/y + (-32 - 3072*z)/(-1 + y)^3 + 
         (-128 - 128*y)/z^2 + 32/((-1 + y)*z^2) - 640/z - 160/((-1 + y)*z) + 
         352/(y*z) + (-416 - 64*z)/(-1 + y + z)^2 - 160/(z*(-1 + y + z)^2) + 
         800/(-1 + y + z) - 160/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) - 
         (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 
         480/(y + z) + 160/(z*(y + z)) + (640 + 160*z)/(y + z)^3)*
        G[0, 1 - z, y] + (512/(-1 + y)^2 - 32/(-1 + y) + 384/y^2 + 480/y - 
         (9600*y^2)/(-1 + z)^5 + (-6720*y - 10176*y^2)/(-1 + z)^4 + 
         (-1472 - 5632*y + 1536*y^2)/(-1 + z)^3 + 288/(y*(-1 + z)^2) + 
         (-672 + 1088*y - 1696*y^2)/(-1 + z)^2 - 288/(y^2*(-1 + z)) + 
         192/(y*(-1 + z)) + (384 - 1088*y + 1856*y^2)/(-1 + z) + 
         32/((-1 + y)*z^2) - (160*y^2)/z^2 + 256/((-1 + y)*z) + 64/(y^2*z) - 
         64/(y*z) + (224 + 1088*y - 1856*y^2)/z - 
         64/((-1 + y)*(-1 + y + z)^2) - 96/((-1 + y)*(-1 + y + z)) + 
         480/(y^2*(-1 + y + z)) - 192/(y*(-1 + y + z)) + 
         (-736 - 64*z)/(-1 + y + z) + (480*z)/(y + z)^4 + 
         (-832 - 160*z)/(y + z)^3 - 256/(y*(y + z)^2) - 256/(y^2*(y + z)) + 
         224/(y*(y + z)) + (128 + 32*z)/(-1 + y + z)^2 + 
         (-448 + 64*z)/(y + z) + (736 + 160*z)/(y + z)^2 + 
         (32 + 1024*z)/(-1 + y)^3)*G[0, -z, y] + 
       (832/(-1 + y)^2 + 480/y + (128 + 128*y)/z^2 + 192/z - 480/(y*z) + 
         (3072*z)/(-1 + y)^3 + 128/(z*(-1 + y + z)^2) - 448/(-1 + y + z) + 
         128/(z^2*(-1 + y + z)) - 512/(z*(-1 + y + z)) + 
         (384 + 64*z)/(-1 + y + z)^2)*G[1, 0, y] + 
       (-1088/(-1 + y)^2 + 32/(-1 + y) - 352/y + (-32 - 3072*z)/(-1 + y)^3 + 
         (-128 - 128*y)/z^2 + 32/((-1 + y)*z^2) - 640/z - 160/((-1 + y)*z) + 
         352/(y*z) + (-416 - 64*z)/(-1 + y + z)^2 - 160/(z*(-1 + y + z)^2) + 
         800/(-1 + y + z) - 160/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) - 
         (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 
         480/(y + z) + 160/(z*(y + z)) + (640 + 160*z)/(y + z)^3)*
        G[1 - z, 0, y] + (-64/y + (128 - 32*y)/z^2 - 256/z + 128/(y^2*z) - 
         64/(y*z) + 32/(z*(-1 + y + z)^2) + 544/(-1 + y + z) - 
         32/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + (-512 - 96*z)/
          (y + z)^3 - 128/(y*(y + z)^2) + (704 - 96*z)/(y + z)^2 - 
         384/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)) + 
         (-288 + 32*z)/(-1 + y + z)^2)*G[1 - z, 1 - z, y] + 
       (512/(-1 + y)^2 - 32/(-1 + y) - 128/y + (9600*y^2)/(-1 + z)^5 + 
         (6720*y + 10176*y^2)/(-1 + z)^4 + (1472 + 5632*y - 1536*y^2)/
          (-1 + z)^3 - 288/(y*(-1 + z)^2) + (672 - 1088*y + 1696*y^2)/
          (-1 + z)^2 + 288/(y^2*(-1 + z)) - 192/(y*(-1 + z)) + 
         (-384 + 1088*y - 1856*y^2)/(-1 + z) + 64/((-1 + y)*z^2) + 
         (128 + 64*y + 160*y^2)/z^2 - 32/((-1 + y)^2*z) + 512/((-1 + y)*z) - 
         32/(y^2*z) + 160/(y*z) + (704 - 1088*y + 1856*y^2)/z - 
         64/((-1 + y)*(-1 + y + z)^2) + (256 - 32*z)/(-1 + y + z)^2 - 
         352/(-1 + y + z) + 32/((-1 + y)^2*(-1 + y + z)) - 
         352/((-1 + y)*(-1 + y + z)) - 288/(y^2*(-1 + y + z)) + 
         192/(y*(-1 + y + z)) + (128 - 256*z)/(y + z)^3 + 32/(y*(y + z)^2) + 
         96/(y + z) + 32/(y^2*(y + z)) - 32/(y*(y + z)) + 
         (-32 + 128*z)/(y + z)^2 + (32 + 1024*z)/(-1 + y)^3)*
        G[1 - z, -z, y] + (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 
         192/(y*z) + (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
         160/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
         (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
         352/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*G[-z, 0, y] + 
       (576/y + (224 + 192*y)/z^2 + 576/z - 64/(y^2*z) + 192/(y*z) + 
         192/(-1 + y + z)^2 + 128/(z*(-1 + y + z)^2) + 
         320/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
         192/(z^2*(-1 + y + z)) - (480*z)/(y + z)^4 + (768 - 128*z)/
          (y + z)^3 + 192/(y*(y + z)^2) + 192/(y^2*(y + z)) - 
         192/(y*(y + z)) + (704 - 128*z)/(y + z) + (-832 + 32*z)/(y + z)^2 + 
         (-256 + 128*z)/(-1 + y + z) + (-512 + 1408*z)/y^2)*G[-z, 1 - z, y] + 
       (768/y + (224 + 192*y)/z^2 + 512/z + 192/(y^2*z) - 224/(y*z) + 
         224/(z*(-1 + y + z)^2) + 320/(y^2*(-1 + y + z)) - 
         256/(y*(-1 + y + z)) + (320 - 448*z)/(-1 + y + z) + 
         160/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)) + (96*z)/(y + z)^4 - 
         64/(y*(y + z)^2) - 64/(y^2*(y + z)) + 32/(y*(y + z)) + 
         (-64 + 96*z)/(-1 + y + z)^2 + (-800 + 320*z)/(y + z)^2 + 
         (-352 + 448*z)/(y + z) + (-64 + 768*z)/(y + z)^3 + 
         (-512 + 1408*z)/y^2)*G[-z, -z, y]) + 
     (64/(-1 + y)^3 + 704/(-1 + y)^2 - 64/(-1 + y) + (-544 - 96*y)/z^2 - 
       224/((-1 + y)*z^2) - 512/z - 160/((-1 + y)*z) + 
       160/((-1 + y)*(-1 + y + z)^2) + (-256 - 96*z)/(-1 + y + z)^2 + 
       608/(-1 + y + z) + 160/((-1 + y)*(-1 + y + z)))*G[0, 0, 0, y] + 
     (-64/y - (384*y)/(-1 + z)^4 + (128 - 96*y)/(-1 + z)^3 - 
       128/(y*(-1 + z)^2) + (608 + 96*y)/(-1 + z)^2 + 480/(-1 + z) + 
       128/(y^2*(-1 + z)) - 128/(y*(-1 + z)) + (-256 - 32*y)/z^2 - 576/z + 
       32/(z*(-1 + y + z)^2) + 224/(-1 + y + z) - 128/(y^2*(-1 + y + z)) + 
       64/(y*(-1 + y + z)) - 32/(z^2*(-1 + y + z)) + 
       (96 + 32*z)/(-1 + y + z)^2)*G[0, 0, 0, z] + 
     (-512/(-1 + y)^2 + 32/(-1 + y) + 160/y + (-32 - 1024*z)/(-1 + y)^3 + 
       (9600*y^2)/(-1 + z)^5 + (6816*y + 10176*y^2)/(-1 + z)^4 + 
       (1568 + 5632*y - 1536*y^2)/(-1 + z)^3 - 288/(y*(-1 + z)^2) + 
       (672 - 1120*y + 1696*y^2)/(-1 + z)^2 + 288/(y^2*(-1 + z)) - 
       192/(y*(-1 + z)) + (-416 + 1088*y - 1856*y^2)/(-1 + z) + 
       96/((-1 + y)*z^2) + (32 + 96*y + 160*y^2)/z^2 + 64/((-1 + y)^2*z) - 
       512/((-1 + y)*z) - 64/(y^2*z) - 96/(y*z) + (288 - 1088*y + 1856*y^2)/
        z - 128/((-1 + y)*(-1 + y + z)^2) - 64/((-1 + y)^2*(-1 + y + z)) + 
       352/((-1 + y)*(-1 + y + z)) - 288/(y^2*(-1 + y + z)) + 
       192/(y*(-1 + y + z)) + (768 - 384*z)/(-1 + y + z) - 
       (192*z)/(y + z)^4 + 64/(y*(y + z)^2) + 64/(y^2*(y + z)) - 
       64/(y*(y + z)) + (-64 + 64*z)/(-1 + y + z)^2 + 
       (-896 + 352*z)/(y + z)^2 + (-256 + 384*z)/(y + z) + 
       (256 + 672*z)/(y + z)^3)*G[0, 0, 1, z] + 
     (-1856/(-1 + y)^2 + 128/y + (-64 - 64*y)/z^2 - 64/z - 128/(y*z) - 
       (4096*z)/(-1 + y)^3 + (-480 - 32*z)/(-1 + y + z)^2 - 
       64/(z*(-1 + y + z)^2) + 640/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 
       (288*z)/(y + z)^4 + (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 + 
       96/(z*(y + z)^2) - 224/(y + z) - 96/(z*(y + z)))*G[0, 0, 1 - z, y] + 
     (-128/(-1 + y)^3 - 384/(-1 + y)^2 + 128/(-1 + y) + 256/y + 
       (9600*y^2)/(-1 + z)^5 + (6624*y + 10176*y^2)/(-1 + z)^4 + 
       (1696 + 5472*y - 1536*y^2)/(-1 + z)^3 - 416/(y*(-1 + z)^2) + 
       (800 - 1184*y + 1696*y^2)/(-1 + z)^2 + 416/(y^2*(-1 + z)) - 
       288/(y*(-1 + z)) + (-448 + 1152*y - 1856*y^2)/(-1 + z) + 
       384/((-1 + y)*z^2) + (1120 + 224*y + 160*y^2)/z^2 + 320/((-1 + y)*z) + 
       416/(y^2*z) - 416/(y*z) + (1472 - 1152*y + 1856*y^2)/z - 
       256/((-1 + y)*(-1 + y + z)^2) - 320/((-1 + y)*(-1 + y + z)) - 
       416/(y^2*(-1 + y + z)) + 416/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 
       416/(y*(y + z)^2) - 416/(y^2*(y + z)) + 288/(y*(y + z)) + 
       (-2720 + 2880*z - 1856*z^2)/(-1 + y + z) + (224 + 544*z - 160*z^2)/
        (-1 + y + z)^2 + (1504 - 2880*z + 1856*z^2)/(y + z) + 
       (4736 - 3232*z + 2016*z^2)/(y + z)^2 + (-4672 - 12576*z + 2176*z^2)/
        (y + z)^3 + (12576*z + 8640*z^2)/(y + z)^4)*G[0, 1, 0, y] + 
     (-512/(-1 + y)^2 - 32/(-1 + y) - 128/y + (32 - 1024*z)/(-1 + y)^3 + 
       (96*y)/(-1 + z)^4 + (-32 - 256*y)/(-1 + z)^3 + 
       (-288 - 160*y)/(-1 + z)^2 + 32/(y*(-1 + z)^2) - 256/(-1 + z) - 
       32/(y^2*(-1 + z)) + 32/(y*(-1 + z)) + 160/z^2 + 64/((-1 + y)*z^2) + 
       384/z + 352/((-1 + y)*z) + 128/(y^2*z) - 64/(y*z) - 
       96/((-1 + y)*(-1 + y + z)^2) - 512/((-1 + y)*(-1 + y + z)) + 
       32/(y^2*(-1 + y + z)) - 160/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 
       128/(y*(y + z)^2) - 128/(y^2*(y + z)) + 64/(y*(y + z)) + 
       (-1920 + 3008*z - 1856*z^2)/(-1 + y + z) + (-64 + 416*z - 160*z^2)/
        (-1 + y + z)^2 + (1760 - 3008*z + 1856*z^2)/(y + z) + 
       (4384 - 3360*z + 2016*z^2)/(y + z)^2 + (-3904 - 12608*z + 2176*z^2)/
        (y + z)^3 + (12096*z + 8640*z^2)/(y + z)^4)*G[0, 1, 0, z] + 
     (-256/y + (576*y)/(-1 + z)^4 + (-320 + 256*y)/(-1 + z)^3 - 
       640/(-1 + z)^2 + 320/(y*(-1 + z)^2) + (-192 - 128*y)/(-1 + z) - 
       320/(y^2*(-1 + z)) + 256/(y*(-1 + z)) + (224 + 160*y)/z^2 - 
       192/(y^2*z) + 448/(y*z) + (96 + 128*y)/z + 160/(z*(-1 + y + z)^2) + 
       320/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       160/(z^2*(-1 + y + z)) - (576*z)/(y + z)^4 + (768 - 128*z)/(y + z)^3 + 
       192/(y*(y + z)^2) + 192/(y^2*(y + z)) - 192/(y*(y + z)) + 
       (704 - 128*z)/(y + z) + (32 + 32*z)/(-1 + y + z)^2 + 
       (-832 + 64*z)/(y + z)^2 + (-288 + 128*z)/(-1 + y + z))*G[0, 1, 1, z] + 
     (-1856/(-1 + y)^2 + 128/y + (-64 - 64*y)/z^2 - 64/z - 128/(y*z) - 
       (4096*z)/(-1 + y)^3 + (-480 - 32*z)/(-1 + y + z)^2 - 
       64/(z*(-1 + y + z)^2) + 640/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 
       (288*z)/(y + z)^4 + (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 + 
       96/(z*(y + z)^2) - 224/(y + z) - 96/(z*(y + z)))*G[0, 1 - z, 0, y] + 
     (-1088/(-1 + y)^2 + 32/(-1 + y) - 352/y + (-32 - 3072*z)/(-1 + y)^3 + 
       (-128 - 128*y)/z^2 + 32/((-1 + y)*z^2) - 640/z - 160/((-1 + y)*z) + 
       352/(y*z) + (-416 - 64*z)/(-1 + y + z)^2 - 160/(z*(-1 + y + z)^2) + 
       800/(-1 + y + z) - 160/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) - 
       (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 480/(y + z) + 
       160/(z*(y + z)) + (640 + 160*z)/(y + z)^3)*G[0, 1 - z, 1 - z, y] + 
     (512/(-1 + y)^2 - 32/(-1 + y) + 384/y^2 + 480/y - 
       (9600*y^2)/(-1 + z)^5 + (-6720*y - 10176*y^2)/(-1 + z)^4 + 
       (-1472 - 5632*y + 1536*y^2)/(-1 + z)^3 + 288/(y*(-1 + z)^2) + 
       (-672 + 1088*y - 1696*y^2)/(-1 + z)^2 - 288/(y^2*(-1 + z)) + 
       192/(y*(-1 + z)) + (384 - 1088*y + 1856*y^2)/(-1 + z) + 
       32/((-1 + y)*z^2) - (160*y^2)/z^2 + 256/((-1 + y)*z) + 64/(y^2*z) - 
       64/(y*z) + (224 + 1088*y - 1856*y^2)/z - 
       64/((-1 + y)*(-1 + y + z)^2) - 96/((-1 + y)*(-1 + y + z)) + 
       480/(y^2*(-1 + y + z)) - 192/(y*(-1 + y + z)) + 
       (-736 - 64*z)/(-1 + y + z) + (480*z)/(y + z)^4 + 
       (-832 - 160*z)/(y + z)^3 - 256/(y*(y + z)^2) - 256/(y^2*(y + z)) + 
       224/(y*(y + z)) + (128 + 32*z)/(-1 + y + z)^2 + 
       (-448 + 64*z)/(y + z) + (736 + 160*z)/(y + z)^2 + 
       (32 + 1024*z)/(-1 + y)^3)*G[0, -z, 1 - z, y] + 
     (128/(-1 + y)^3 - 960/(-1 + y)^2 - 128/(-1 + y) + 128/y - 
       128/((-1 + y)*z^2) + (832 + 96*y)/z^2 + 960/z - 64/(y*z) + 
       192/(z*(-1 + y + z)^2) - 1056/(-1 + y + z) + 64/(y*(-1 + y + z)) + 
       192/(z^2*(-1 + y + z)) - 320/(z*(-1 + y + z)) + 
       (544 + 96*z)/(-1 + y + z)^2)*G[1, 0, 0, y] + 
     (-256/y + (576*y)/(-1 + z)^4 + (-192 - 128*y)/(-1 + z)^3 + 
       (-960 - 64*y)/(-1 + z)^2 + 192/(y*(-1 + z)^2) + 
       (-768 - 128*y)/(-1 + z) - 192/(y^2*(-1 + z)) + 192/(y*(-1 + z)) + 
       (192 + 96*y)/z^2 - 320/(y^2*z) + 256/(y*z) + (128 + 128*y)/z + 
       224/(z*(-1 + y + z)^2) + 192/(y^2*(-1 + y + z)) - 
       448/(y*(-1 + y + z)) + 224/(z^2*(-1 + y + z)) - (576*z)/(y + z)^4 + 
       896/(y + z)^3 + 320/(y*(y + z)^2) + (-512 - 128*z)/(y + z)^2 + 
       320/(y^2*(y + z)) - 256/(y*(y + z)) + (320 - 128*z)/(y + z) + 
       (-448 + 128*z)/(-1 + y + z) + (-256 + 224*z)/(-1 + y + z)^2)*
      G[1, 0, 0, z] + (512/(-1 + y)^2 - 32/(-1 + y) - 128/y + 
       (9600*y^2)/(-1 + z)^5 + (7104*y + 10176*y^2)/(-1 + z)^4 + 
       (1408 + 5696*y - 1536*y^2)/(-1 + z)^3 - 128/(y*(-1 + z)^2) + 
       (288 - 1184*y + 1696*y^2)/(-1 + z)^2 + 128/(y^2*(-1 + z)) - 
       64/(y*(-1 + z)) + (-576 + 1024*y - 1856*y^2)/(-1 + z) + 
       96/((-1 + y)*z^2) + (256 + 96*y + 160*y^2)/z^2 + 512/((-1 + y)*z) - 
       32/(y^2*z) + 160/(y*z) + (672 - 1024*y + 1856*y^2)/z + 
       96/(-1 + y + z)^2 - 128/((-1 + y)*(-1 + y + z)^2) - 384/(-1 + y + z) - 
       352/((-1 + y)*(-1 + y + z)) - 128/(y^2*(-1 + y + z)) + 
       64/(y*(-1 + y + z)) - (96*z)/(y + z)^4 + (128 - 256*z)/(y + z)^3 + 
       32/(y*(y + z)^2) + 96/(y + z) + 32/(y^2*(y + z)) - 32/(y*(y + z)) + 
       (-32 + 160*z)/(y + z)^2 + (32 + 1024*z)/(-1 + y)^3)*G[1, 0, 1, z] + 
     (832/(-1 + y)^2 + 480/y + (128 + 128*y)/z^2 + 192/z - 480/(y*z) + 
       (3072*z)/(-1 + y)^3 + 128/(z*(-1 + y + z)^2) - 448/(-1 + y + z) + 
       128/(z^2*(-1 + y + z)) - 512/(z*(-1 + y + z)) + 
       (384 + 64*z)/(-1 + y + z)^2)*G[1, 0, 1 - z, y] + 
     (256/(-1 + y)^3 + 1408/(-1 + y)^2 - 256/(-1 + y) - 1408/y + 
       (-1184 - 288*y)/z^2 - 256/((-1 + y)*z^2) - 896/z + 704/(y*z) + 
       (-320 - 288*z)/(-1 + y + z)^2 - 256/(z*(-1 + y + z)^2) + 
       1184/(-1 + y + z) - 704/(y*(-1 + y + z)) - 256/(z^2*(-1 + y + z)) + 
       896/(z*(-1 + y + z)))*G[1, 1, 0, y] + 
     (512/(-1 + y)^2 + 32/(-1 + y) + 160/y + (192*y)/(-1 + z)^4 + 
       (-64 + 672*y)/(-1 + z)^3 + (-224 - 352*y)/(-1 + z)^2 + 
       64/(y*(-1 + z)^2) - 64/(y^2*(-1 + z)) + 64/(y*(-1 + z)) + 
       (-96 + 384*y)/(-1 + z) + 128/z^2 + 128/((-1 + y)*z^2) + 
       (-448 - 384*y)/z + 64/((-1 + y)^2*z) - 352/((-1 + y)*z) + 
       288/(y^2*z) - 192/(y*z) - 160/((-1 + y)*(-1 + y + z)^2) - 
       64/((-1 + y)^2*(-1 + y + z)) + 512/((-1 + y)*(-1 + y + z)) + 
       64/(y^2*(-1 + y + z)) + 96/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 
       288/(y*(y + z)^2) - 288/(y^2*(y + z)) + 192/(y*(y + z)) + 
       (-32 + 1024*z)/(-1 + y)^3 + (-1536 + 2944*z - 1856*z^2)/(-1 + y + z) + 
       (-480 + 480*z - 160*z^2)/(-1 + y + z)^2 + (1600 - 2944*z + 1856*z^2)/
        (y + z) + (4640 - 3360*z + 2016*z^2)/(y + z)^2 + 
       (-4352 - 12544*z + 2176*z^2)/(y + z)^3 + (12384*z + 8640*z^2)/
        (y + z)^4)*G[1, 1, 0, z] + (-64/y + (128 - 32*y)/z^2 - 256/z + 
       128/(y^2*z) - 64/(y*z) + 32/(z*(-1 + y + z)^2) + 544/(-1 + y + z) - 
       32/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + (-512 - 96*z)/(y + z)^3 - 
       128/(y*(y + z)^2) + (704 - 96*z)/(y + z)^2 - 384/(y + z) - 
       128/(y^2*(y + z)) + 128/(y*(y + z)) + (-288 + 32*z)/(-1 + y + z)^2)*
      G[1, 1, 1, z] + (832/(-1 + y)^2 + 480/y + (128 + 128*y)/z^2 + 192/z - 
       480/(y*z) + (3072*z)/(-1 + y)^3 + 128/(z*(-1 + y + z)^2) - 
       448/(-1 + y + z) + 128/(z^2*(-1 + y + z)) - 512/(z*(-1 + y + z)) + 
       (384 + 64*z)/(-1 + y + z)^2)*G[1, 1 - z, 0, y] + 
     (-1856/(-1 + y)^2 + 128/y + (-64 - 64*y)/z^2 - 64/z - 128/(y*z) - 
       (4096*z)/(-1 + y)^3 + (-480 - 32*z)/(-1 + y + z)^2 - 
       64/(z*(-1 + y + z)^2) + 640/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 
       (288*z)/(y + z)^4 + (-384 - 96*z)/(y + z)^3 + 480/(y + z)^2 + 
       96/(z*(y + z)^2) - 224/(y + z) - 96/(z*(y + z)))*G[1 - z, 0, 0, y] + 
     (-1088/(-1 + y)^2 + 32/(-1 + y) - 352/y + (-32 - 3072*z)/(-1 + y)^3 + 
       (-128 - 128*y)/z^2 + 32/((-1 + y)*z^2) - 640/z - 160/((-1 + y)*z) + 
       352/(y*z) + (-416 - 64*z)/(-1 + y + z)^2 - 160/(z*(-1 + y + z)^2) + 
       800/(-1 + y + z) - 160/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) - 
       (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 480/(y + z) + 
       160/(z*(y + z)) + (640 + 160*z)/(y + z)^3)*G[1 - z, 0, 1 - z, y] + 
     (1856/(-1 + y)^2 + 480/y - (9600*y^2)/(-1 + z)^5 + 
       (-6624*y - 10176*y^2)/(-1 + z)^4 + (-1696 - 5472*y + 1536*y^2)/
        (-1 + z)^3 + 416/(y*(-1 + z)^2) + (-800 + 1184*y - 1696*y^2)/
        (-1 + z)^2 - 416/(y^2*(-1 + z)) + 288/(y*(-1 + z)) + 
       (448 - 1152*y + 1856*y^2)/(-1 + z) + 160/((-1 + y)*z^2) + 
       (-96 + 128*y - 160*y^2)/z^2 - 352/((-1 + y)*z) + 416/(y^2*z) - 
       544/(y*z) + (-480 + 1152*y - 1856*y^2)/z + (5120*z)/(-1 + y)^3 - 
       160/((-1 + y)*(-1 + y + z)^2) + 672/((-1 + y)*(-1 + y + z)) + 
       416/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 
       416/(y*(y + z)^2) - 416/(y^2*(y + z)) + 288/(y*(y + z)) + 
       (-2144 + 2880*z - 1856*z^2)/(-1 + y + z) + (512 + 384*z - 160*z^2)/
        (-1 + y + z)^2 + (1504 - 2880*z + 1856*z^2)/(y + z) + 
       (4736 - 3232*z + 2016*z^2)/(y + z)^2 + (-4672 - 12576*z + 2176*z^2)/
        (y + z)^3 + (12576*z + 8640*z^2)/(y + z)^4)*G[1 - z, 1, 0, y] + 
     (-1088/(-1 + y)^2 + 32/(-1 + y) - 352/y + (-32 - 3072*z)/(-1 + y)^3 + 
       (-128 - 128*y)/z^2 + 32/((-1 + y)*z^2) - 640/z - 160/((-1 + y)*z) + 
       352/(y*z) + (-416 - 64*z)/(-1 + y + z)^2 - 160/(z*(-1 + y + z)^2) + 
       800/(-1 + y + z) - 160/(z^2*(-1 + y + z)) + 160/(z*(-1 + y + z)) - 
       (480*z)/(y + z)^4 - 800/(y + z)^2 - 160/(z*(y + z)^2) + 480/(y + z) + 
       160/(z*(y + z)) + (640 + 160*z)/(y + z)^3)*G[1 - z, 1 - z, 0, y] + 
     (-64/y + (128 - 32*y)/z^2 - 256/z + 128/(y^2*z) - 64/(y*z) + 
       32/(z*(-1 + y + z)^2) + 544/(-1 + y + z) - 32/(z^2*(-1 + y + z)) + 
       (384*z)/(y + z)^4 + (-512 - 96*z)/(y + z)^3 - 128/(y*(y + z)^2) + 
       (704 - 96*z)/(y + z)^2 - 384/(y + z) - 128/(y^2*(y + z)) + 
       128/(y*(y + z)) + (-288 + 32*z)/(-1 + y + z)^2)*
      G[1 - z, 1 - z, 1 - z, y] + (512/(-1 + y)^2 - 32/(-1 + y) - 128/y + 
       (9600*y^2)/(-1 + z)^5 + (6720*y + 10176*y^2)/(-1 + z)^4 + 
       (1472 + 5632*y - 1536*y^2)/(-1 + z)^3 - 288/(y*(-1 + z)^2) + 
       (672 - 1088*y + 1696*y^2)/(-1 + z)^2 + 288/(y^2*(-1 + z)) - 
       192/(y*(-1 + z)) + (-384 + 1088*y - 1856*y^2)/(-1 + z) + 
       64/((-1 + y)*z^2) + (128 + 64*y + 160*y^2)/z^2 - 32/((-1 + y)^2*z) + 
       512/((-1 + y)*z) - 32/(y^2*z) + 160/(y*z) + (704 - 1088*y + 1856*y^2)/
        z - 64/((-1 + y)*(-1 + y + z)^2) + (256 - 32*z)/(-1 + y + z)^2 - 
       352/(-1 + y + z) + 32/((-1 + y)^2*(-1 + y + z)) - 
       352/((-1 + y)*(-1 + y + z)) - 288/(y^2*(-1 + y + z)) + 
       192/(y*(-1 + y + z)) + (128 - 256*z)/(y + z)^3 + 32/(y*(y + z)^2) + 
       96/(y + z) + 32/(y^2*(y + z)) - 32/(y*(y + z)) + 
       (-32 + 128*z)/(y + z)^2 + (32 + 1024*z)/(-1 + y)^3)*
      G[1 - z, -z, 1 - z, y] + (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 
       192/(y*z) + (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       160/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
       352/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
      G[-z, 0, 1 - z, y] + (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 
       192/(y*z) + (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       160/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
       352/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
      G[-z, 1 - z, 0, y] + (576/y + (224 + 192*y)/z^2 + 576/z - 64/(y^2*z) + 
       192/(y*z) + 192/(-1 + y + z)^2 + 128/(z*(-1 + y + z)^2) + 
       320/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       192/(z^2*(-1 + y + z)) - (480*z)/(y + z)^4 + (768 - 128*z)/(y + z)^3 + 
       192/(y*(y + z)^2) + 192/(y^2*(y + z)) - 192/(y*(y + z)) + 
       (704 - 128*z)/(y + z) + (-832 + 32*z)/(y + z)^2 + 
       (-256 + 128*z)/(-1 + y + z) + (-512 + 1408*z)/y^2)*
      G[-z, 1 - z, 1 - z, y] + (768/y + (224 + 192*y)/z^2 + 512/z + 
       192/(y^2*z) - 224/(y*z) + 224/(z*(-1 + y + z)^2) + 
       320/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       (320 - 448*z)/(-1 + y + z) + 160/(z^2*(-1 + y + z)) - 
       256/(z*(-1 + y + z)) + (96*z)/(y + z)^4 - 64/(y*(y + z)^2) - 
       64/(y^2*(y + z)) + 32/(y*(y + z)) + (-64 + 96*z)/(-1 + y + z)^2 + 
       (-800 + 320*z)/(y + z)^2 + (-352 + 448*z)/(y + z) + 
       (-64 + 768*z)/(y + z)^3 + (-512 + 1408*z)/y^2)*G[-z, -z, 1 - z, y] + 
     (-1088/(-1 + y)^2 - 224/(-1 + y) + 1184/y + (28800*y^2)/(-1 + z)^5 + 
       (20640*y + 30528*y^2)/(-1 + z)^4 + (4640 + 16480*y - 4608*y^2)/
        (-1 + z)^3 - 800/(y*(-1 + z)^2) + (1728 - 2880*y + 5088*y^2)/
        (-1 + z)^2 + 800/(y^2*(-1 + z)) - 512/(y*(-1 + z)) + 
       (-1536 + 2752*y - 5568*y^2)/(-1 + z) + 736/((-1 + y)*z^2) + 
       (1696 + 640*y + 480*y^2)/z^2 - 448/((-1 + y)^2*z) + 
       1056/((-1 + y)*z) - 672/(y*z) + (2560 - 2752*y + 5568*y^2)/z - 
       512/((-1 + y)*(-1 + y + z)^2) - 1248/(-1 + y + z) + 
       448/((-1 + y)^2*(-1 + y + z)) - 896/((-1 + y)*(-1 + y + z)) - 
       800/(y^2*(-1 + y + z)) + 1024/(y*(-1 + y + z)) + 
       (960 + 32*z)/(-1 + y + z)^2 + (224 + 1024*z)/(-1 + y)^3)*Zeta[3]) + 
   G[0, z]*((4*(-144 - 3456*z))/(9*(-1 + y)) + (4*(-192 - 384*z))/(9*y^2) - 
     (2096*y)/(9*(-1 + z)^4) + (4*(-1300 - 2200*y))/(9*(-1 + z)^3) + 
     9116/(9*y*(-1 + z)^2) + (4*(3507 + 101*y))/(9*(-1 + z)^2) + 
     (4*(6254 - 118*y))/(9*(-1 + z)) - 3740/(9*y^2*(-1 + z)) - 
     6548/(9*y*(-1 + z)) + (4*(-490 - 1375*y))/(9*z^2) - 328/((-1 + y)*z^2) - 
     1072/(3*y*z^2) + 488/((-1 + y)^2*z) - 3352/(9*(-1 + y)*z) + 
     784/(3*y*z) + (4*(1044 + 118*y))/(9*z) - 160/((-1 + y)*(-1 + y + z)^2) - 
     304/(y*(-1 + y + z)^2) - 488/((-1 + y)^2*(-1 + y + z)) + 
     8584/(9*(-1 + y)*(-1 + y + z)) + 2972/(9*y^2*(-1 + y + z)) + 
     1364/(9*y*(-1 + y + z)) + (4*(486 - 2160*z))/(9*(-1 + y + z)) - 
     (288*z)/(y + z)^3 + 1328/(y*(y + z)) + (4*(-4968 + 2160*z))/
      (9*(y + z)) + (4*(-4936 + 3456*z))/(9*y) + (4*(-1248 + 3456*z))/
      (9*(-1 + y)^2) + (4*(-4218 + 5580*z))/(9*(-1 + y + z)^2) + 
     (4*(1476 + 6228*z))/(9*(y + z)^2) + 
     Pi^2*(-1904/(3*(-1 + y)^2) - (8*(-160 - 288*z))/(9*y) - 
       (8*(48 - 96*z))/(9*y^2) + (160*y)/(-1 + z)^5 - 
       (8*(-36 - 435*y))/(9*(-1 + z)^4) - (8*(121 - 475*y))/(9*(-1 + z)^3) + 
       16/(y*(-1 + z)^3) - 16/(y^2*(-1 + z)^2) + 848/(9*y*(-1 + z)^2) - 
       (8*(481 + 132*y))/(9*(-1 + z)^2) - (8*(147 - 174*y))/(9*(-1 + z)) + 
       16/(y^3*(-1 + z)) + 16/(9*y^2*(-1 + z)) + 2384/(9*y*(-1 + z)) - 
       (8*(-67 - 115*y))/(9*z^2) + 1144/(9*(-1 + y)*z^2) - 
       512/(3*(-1 + y)^2*z) - 1640/(3*(-1 + y)*z) + 272/(y*z) - 
       (8*(452 + 174*y))/(9*z) - (384*z)/(-1 + y)^4 + 
       1312/(9*(-1 + y)*(-1 + y + z)^2) + 32/(3*y*(-1 + y + z)^2) + 
       464/(3*(-1 + y)^2*(-1 + y + z)) + 480/((-1 + y)*(-1 + y + z)) - 
       16/(y^3*(-1 + y + z)) - 16/(9*y^2*(-1 + y + z)) + 
       32/(3*y*(-1 + y + z)) - (3712*z^2)/(y + z)^4 - 512/(3*y*(y + z)) - 
       (8*(61 + 288*z))/(9*(-1 + y)) - (8*(304 + 576*z))/(9*(-1 + y)^3) - 
       (8*(-5454*z - 1368*z^2))/(9*(y + z)^3) - 
       (8*(-708 + 1716*z - 1272*z^2))/(9*(y + z)) - 
       (8*(2040 + 2073*z - 1152*z^2))/(9*(y + z)^2) - 
       (8*(144 + 48*z - 180*z^2))/(9*(-1 + y + z)^3) - 
       (8*(-433 + 614*z - 120*z^2))/(9*(-1 + y + z)^2) - 
       (8*(-143 - 1716*z + 1272*z^2))/(9*(-1 + y + z))) + 
     Pi^2*(1184/(3*(-1 + y)^2) - 32/(3*(-1 + y)) - 272/(3*y) + 
       (16*(-38 - 13*y))/(3*z^2) - 32/(3*(-1 + y)*z^2) - 368/(3*z) - 
       160/(3*(-1 + y)*z) + (16*(26 - 18*z))/(3*(-1 + y + z)^2) - 
       64/(z*(-1 + y + z)^2) + 224/(-1 + y + z) - 272/(3*y*(-1 + y + z)) - 
       64/(z^2*(-1 + y + z)) + 128/(3*z*(-1 + y + z)) + 
       (16*(2 + 96*z))/(3*(-1 + y)^3))*G[1, y] + 
     (-1344/(-1 + y) + 64/y^2 + 1216/y - (192*y)/(-1 + z)^4 + 
       (1344 + 96*y)/(-1 + z)^3 + (1136 - 16*y)/(-1 + z)^2 - 
       544/(y*(-1 + z)^2) - 384/(y^2*(-1 + z)) - 1152/(y*(-1 + z)) + 
       (144 + 144*y)/(-1 + z) - 96/((-1 + y)*z^2) - 80/(y*z^2) + 
       (-288 + 32*y)/z^2 + (144 - 144*y)/z + 192/((-1 + y)^2*z) + 
       320/((-1 + y)*z) - 128/(y^2*z) + 160/(y*z) + (2304*z)/(-1 + y)^3 - 
       96/((-1 + y)*(-1 + y + z)^2) - 80/(y*(-1 + y + z)^2) - 
       192/((-1 + y)^2*(-1 + y + z)) - 320/((-1 + y)*(-1 + y + z)) + 
       128/(y^2*(-1 + y + z)) - 96/(y*(-1 + y + z)) + 
       (-160 - 112*z)/(-1 + y + z) + (192*z)/(y + z)^4 - 544/(y*(y + z)^2) + 
       384/(y^2*(y + z)) + 1088/(y*(y + z)) + (-1536 + 96*z)/(y + z)^3 + 
       (-288 + 96*z)/(-1 + y + z)^2 + (-1184 + 112*z)/(y + z) + 
       (624 + 112*z)/(y + z)^2 + (1152 + 384*z)/(-1 + y)^2 + 
       Pi^2*(416/(3*(-1 + y)^2) - 592/(3*y) + (16*(32 - 88*z))/(3*y^2) + 
         (224*y)/(-1 + z)^4 + (16*(-28 + 22*y))/(3*(-1 + z)^3) + 
         400/(3*y*(-1 + z)^2) + (16*(-48 + 3*y))/(3*(-1 + z)^2) + 
         (16*(-12 - 10*y))/(3*(-1 + z)) - 400/(3*y^2*(-1 + z)) + 
         320/(3*y*(-1 + z)) + 64/((-1 + y)*z^2) + (16*(28 + 15*y))/(3*z^2) - 
         80/(3*(-1 + y)^2*z) + 128/(3*(-1 + y)*z) + 128/(y^2*z) + 
         (16*(-21 + 10*y))/(3*z) + (1024*z)/(3*(-1 + y)^3) - 
         112/(3*(-1 + y)*(-1 + y + z)^2) + 80/(3*(-1 + y)^2*(-1 + y + z)) - 
         128/(3*(-1 + y)*(-1 + y + z)) + 80/(3*y^2*(-1 + y + z)) + 
         176/(3*y*(-1 + y + z)) - (3712*z^2)/(y + z)^5 - 
         512/(3*y*(y + z)^2) - 512/(3*y^2*(y + z)) + 256/(3*y*(y + z)) + 
         (16*(-107 + 172*z - 116*z^2))/(3*(-1 + y + z)) + 
         (16*(-15 + 25*z - 10*z^2))/(3*(-1 + y + z)^2) + 
         (16*(64 - 172*z + 116*z^2))/(3*(y + z)) + 
         (16*(288 - 189*z + 126*z^2))/(3*(y + z)^2) + 
         (16*(-340 - 800*z + 136*z^2))/(3*(y + z)^3) + (16*(909*z + 576*z^2))/
          (3*(y + z)^4)))*G[1 - z, y] + 
     (-3840/(-1 + y)^2 - (16*(195 - 288*z))/(3*y) - (16*(16 - 32*z))/
        (3*y^2) - (256*y)/(-1 + z)^4 - (16*(-18 + 36*y))/(3*(-1 + z)^3) - 
       (16*(-33 - 3*y))/(3*(-1 + z)^2) - 144/(y*(-1 + z)^2) - 
       (16*(-3 - 6*y))/(3*(-1 + z)) + 144/(y^2*(-1 + z)) - 352/(y*(-1 + z)) - 
       (16*(-75 - 4*y))/(3*z^2) + 224/(3*(-1 + y)*z^2) + 64/(y*z^2) + 
       256/((-1 + y)^2*z) - 2384/((-1 + y)*z) + 1216/(y*z) - 
       (16*(77 + 6*y))/(3*z) + 944/(3*(-1 + y)*(-1 + y + z)^2) - 
       224/((-1 + y)^2*(-1 + y + z)) + 1296/((-1 + y)*(-1 + y + z)) - 
       144/(y^2*(-1 + y + z)) + 880/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^4 - 
       448/(y*(y + z)) - (16*(64 + 288*z))/(3*(-1 + y)^3) - 
       (16*(196 + 288*z))/(3*(-1 + y)) - (16*(-2376*z - 720*z^2))/
        (3*(y + z)^3) - (16*(-468 + 996*z - 672*z^2))/(3*(y + z)) - 
       (16*(900 + 1176*z - 618*z^2))/(3*(y + z)^2) - 
       (16*(96 + 48*z - 156*z^2))/(3*(-1 + y + z)^3) - 
       (16*(-205 + 386*z - 54*z^2))/(3*(-1 + y + z)^2) - 
       (16*(181 - 996*z + 672*z^2))/(3*(-1 + y + z)))*G[0, 0, y] + 
     (512/(-1 + y)^2 - 960/y^2 + 1472/y + (-1152 - 1536*z)/(-1 + y)^3 + 
       (1824*y)/(-1 + z)^4 + (-1184 + 1248*y)/(-1 + z)^3 + 
       912/(y*(-1 + z)^2) + (-2224 + 352*y)/(-1 + z)^2 + 80/(-1 + z) - 
       624/(y^2*(-1 + z)) + 1504/(y*(-1 + z)) + 32/((-1 + y)*z^2) + 
       32/(y*z^2) + (320 + 192*y)/z^2 - 1936/z + 64/((-1 + y)^2*z) + 
       64/((-1 + y)*z) - 272/(y^2*z) + 64/(y*z) - (2304*z)/(-1 + y)^4 - 
       96/((-1 + y)*(-1 + y + z)^2) + 32/(y*(-1 + y + z)^2) + 
       (32 - 192*z)/(-1 + y + z)^2 - 64/((-1 + y)^2*(-1 + y + z)) - 
       64/((-1 + y)*(-1 + y + z)) + 272/(y^2*(-1 + y + z)) - 
       448/(y*(-1 + y + z)) - (1824*z)/(y + z)^4 + 912/(y*(y + z)^2) + 
       (-1680 - 736*z)/(y + z)^2 + 624/(y^2*(y + z)) - 1120/(y*(y + z)) + 
       (784 - 640*z)/(y + z) + (3008 + 160*z)/(y + z)^3 + 
       (720 + 640*z)/(-1 + y + z))*G[0, 1 - z, y] + 
     ((-32*(30 - 96*z))/(3*(-1 + y)) - 1184/((-1 + y)*z^2) - 512/(y*z^2) - 
       (32*(-49 + 13*y))/(3*z^2) + 6880/(3*z) - 896/((-1 + y)*z) - 
       320/(3*y*z) + 3904/(3*z*(-1 + y + z)^2) - 64/(y*(-1 + y + z)) + 
       3520/(3*z^2*(-1 + y + z)) + 4096/(z*(-1 + y + z)) + 
       3712/(z*(y + z)^2) + 256/(z^2*(y + z)) - 3584/(z*(y + z)) - 
       (32*(-138 + 48*z))/(3*(-1 + y)^2) - (32*(-123 + 96*z))/(3*y) - 
       (32*(-48 + 288*z))/(3*(-1 + y)^3) - (32*(-2088*z - 2088*z^2))/
        (3*(y + z)^4) - (32*(539 + 480*z - 636*z^2))/(3*(-1 + y + z)) - 
       (32*(333 - 495*z + 60*z^2))/(3*(-1 + y + z)^2) - 
       (32*(-120 - 48*z + 168*z^2))/(3*(-1 + y + z)^3) - 
       (32*(-2556 - 624*z + 576*z^2))/(3*(y + z)^2) - 
       (32*(-12 - 480*z + 636*z^2))/(3*(y + z)) - 
       (32*(1692 + 4464*z + 684*z^2))/(3*(y + z)^3))*G[1, 0, y] + 
     ((16*(-39 - 96*z))/(3*y) + (16*(16 - 32*z))/(3*y^2) - 
       (256*y)/(-1 + z)^4 + (16*(42 - 12*y))/(3*(-1 + z)^3) + 
       (16*(81 - 9*y))/(3*(-1 + z)^2) - 176/(y*(-1 + z)^2) + 
       176/(y^2*(-1 + z)) - 224/(y*(-1 + z)) + (16*(45 + 6*y))/(3*(-1 + z)) + 
       (16*(-74 - 2*y))/(3*z^2) + 112/((-1 + y)*z^2) - 32/(y*z^2) + 
       (16*(-248 - 6*y))/(3*z) + 192/((-1 + y)^2*z) + 336/((-1 + y)*z) - 
       3392/(y^2*z) + 7616/(3*y*z) + 800/(3*(-1 + y)*(-1 + y + z)^2) - 
       96/((-1 + y)^2*(-1 + y + z)) + 960/((-1 + y)*(-1 + y + z)) - 
       176/(y^2*(-1 + y + z)) + 16/(y*(-1 + y + z)) + (27328*z^2)/(y + z)^5 + 
       3520/(y*(y + z)^2) + 3392/(y^2*(y + z)) - 2848/(y*(y + z)) + 
       (16*(226 + 96*z))/(3*(-1 + y)) + (16*(516 + 96*z))/(3*(-1 + y)^2) + 
       (16*(-8 + 864*z))/(3*(-1 + y)^3) + (16*(-9270*z - 4608*z^2))/
        (3*(y + z)^4) + (16*(-4269 + 1392*z - 825*z^2))/(3*(y + z)^2) + 
       (16*(4578 + 8754*z - 786*z^2))/(3*(y + z)^3) + 
       (16*(-432 + 1422*z - 708*z^2))/(3*(y + z)) + 
       (16*(296 - 538*z + 117*z^2))/(3*(-1 + y + z)^2) + 
       (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) + 
       (16*(1040 - 1422*z + 708*z^2))/(3*(-1 + y + z)))*G[1 - z, 0, y] + 
     (128/(-1 + y) - 3392/y + (3648 - 3520*z)/y^2 - (352*y)/(-1 + z)^4 + 
       (32 - 416*y)/(-1 + z)^3 + (432 - 128*y)/(-1 + z)^2 + 
       272/(y*(-1 + z)^2) + (-336 - 160*y)/(-1 + z) - 560/(y^2*(-1 + z)) - 
       448/(y*(-1 + z)) + (-144 - 176*y)/z^2 - 192/((-1 + y)*z^2) + 
       192/((-1 + y)^2*z) + 352/((-1 + y)*z) - 432/(y^2*z) + 768/(y*z) + 
       (-272 + 160*y)/z + 96/(y*(-1 + y + z)^2) - 
       192/((-1 + y)^2*(-1 + y + z)) - 352/((-1 + y)*(-1 + y + z)) + 
       272/(y^2*(-1 + y + z)) - 864/(y*(-1 + y + z)) - (1760*z)/(y + z)^4 - 
       304/(y*(y + z)^2) + (-1472 - 368*z)/(y + z)^2 - 688/(y^2*(y + z)) - 
       224/(y*(y + z)) + (-224 - 416*z)/(y + z) + 
       (64 + 48*z)/(-1 + y + z)^2 + (1440 + 224*z)/(y + z)^3 + 
       (-288 + 416*z)/(-1 + y + z))*G[1 - z, 1 - z, y] + 
     (-2048/y + (-128 - 3520*z)/y^2 - 32/(y*z^2) + 256/z + 64/(y^2*z) + 
       512/(y*z) - 64/(y*(-1 + y + z)^2) + 96/(z*(-1 + y + z)^2) - 
       704/(y^2*(-1 + y + z)) + 1504/(y*(-1 + y + z)) + 
       (-752 - 992*z)/(-1 + y + z) + 96/(z*(-1 + y + z)) + 
       (3328*z)/(y + z)^4 + (-4480 - 512*z)/(y + z)^3 - 576/(y*(y + z)^2) + 
       64/(y^2*(y + z)) + 1376/(y*(y + z)) + (-32 + 176*z)/(-1 + y + z)^2 + 
       (-672 + 992*z)/(y + z) + (3136 + 1024*z)/(y + z)^2)*G[-z, 1 - z, y] + 
     (-2240/(-1 + y)^2 + (384*y)/(-1 + z)^4 + (-128 + 128*y)/(-1 + z)^3 - 
       512/(-1 + z)^2 - 320/(-1 + z) + 384/((-1 + y)*z^2) + 
       (1344 + 192*y)/z^2 + 1152/z - (4096*z)/(-1 + y)^3 - 
       384/((-1 + y)*(-1 + y + z)^2) - 896/(-1 + y + z) + 
       128/((-1 + z)^2*(-1 + y + z)) + 128/((-1 + z)*(-1 + y + z)) + 
       (-768 + 384*z)/(-1 + y + z)^2)*G[0, 0, 0, y] + 
     (384/y^2 + 640/y + (-64 - 192*y)/z^2 + 704/z - 192/(y^2*z) + 
       (256 - 192*z)/(-1 + y + z)^2 - 512/(-1 + y + z) + 
       192/(y^2*(-1 + y + z)))*G[0, 0, 1 - z, y] + 
     (1600/(-1 + y)^2 - 480/y + (-640 - 128*y)/z^2 - 256/z + 
       (2048*z)/(-1 + y)^3 - 192/(z*(-1 + y + z)^2) - 480/(y*(-1 + y + z)) - 
       192/(z^2*(-1 + y + z)) + 512/(z*(-1 + y + z)) + 
       (22272*z^2)/(y + z)^5 - 1024/(z*(y + z)^2) + 512/(z*(y + z)) + 
       (-29184*z - 18432*z^2)/(y + z)^4 + (10880 + 25600*z - 4352*z^2)/
        (y + z)^3 + (-9216 + 6080*z - 4032*z^2)/(y + z)^2 + 
       (-2048 + 5504*z - 3712*z^2)/(y + z) + (704 - 832*z + 320*z^2)/
        (-1 + y + z)^2 + (2816 - 5504*z + 3712*z^2)/(-1 + y + z))*
      G[0, 1, 0, y] + (576/(-1 + y)^2 - 32/(-1 + y) + 352/y - 
       (192*y)/(-1 + z)^4 + (64 - 64*y)/(-1 + z)^3 + 256/(-1 + z)^2 - 
       64/(y*(-1 + z)^2) + 160/(-1 + z) + 64/(y^2*(-1 + z)) - 
       64/(y*(-1 + z)) + (-384 - 256*y)/z^2 - 192/((-1 + y)*z^2) + 32/z - 
       416/((-1 + y)*z) + 576/(y^2*z) - 192/(y*z) + 
       160/((-1 + y)*(-1 + y + z)^2) + 256/((-1 + y)*(-1 + y + z)) - 
       64/(y^2*(-1 + y + z)) + 416/(y*(-1 + y + z)) - (12672*z^2)/(y + z)^5 - 
       576/(y*(y + z)^2) - 576/(y^2*(y + z)) + 192/(y*(y + z)) + 
       (32 + 2048*z)/(-1 + y)^3 + (-704 + 2624*z - 1856*z^2)/(-1 + y + z) + 
       (160 + 160*z - 160*z^2)/(-1 + y + z)^2 + (608 - 2624*z + 1856*z^2)/
        (y + z) + (4320 - 2848*z + 2016*z^2)/(y + z)^2 + 
       (-6080 - 12992*z + 2176*z^2)/(y + z)^3 + (16512*z + 9792*z^2)/
        (y + z)^4)*G[0, 1 - z, 0, y] + (-128/(-1 + y)^2 + 832/y - 
       (192*y)/(-1 + z)^4 + (256 - 192*y)/(-1 + z)^3 + 
       (256 - 96*y)/(-1 + z)^2 - 160/(y*(-1 + z)^2) + 160/(y^2*(-1 + z)) - 
       128/(y*(-1 + z)) + (64*y)/(-1 + z) + 192/((-1 + y)*z^2) + 
       (64 + 256*y)/z^2 + (352 - 64*y)/z - 352/(y^2*z) + 128/(y*z) - 
       192/((-1 + y)*(-1 + y + z)^2) + (128*z)/(-1 + y + z)^2 + 
       160/(y^2*(-1 + y + z)) - 128/(y*(-1 + y + z)) - (864*z)/(y + z)^4 + 
       480/(y*(y + z)^2) + (-768 - 256*z)/(y + z)^2 + 480/(y^2*(y + z)) - 
       384/(y*(y + z)) + (480 - 192*z)/(y + z) + (1344 + 64*z)/(y + z)^3 + 
       (-384 + 192*z)/(-1 + y + z) + (-512 + 1408*z)/y^2)*
      G[0, 1 - z, 1 - z, y] + (192/y + (32 + 224*y)/z^2 - 96/z + 
       800/(y^2*z) - 640/(y*z) + (128 - 160*z)/(-1 + y + z)^2 - 
       128/(z*(-1 + y + z)^2) + 128/(y^2*(-1 + y + z)) - 
       256/(y*(-1 + y + z)) + (1152 - 192*z)/(-1 + y + z) - 
       96/(z^2*(-1 + y + z)) + (768*z)/(y + z)^4 + (-1344 - 64*z)/(y + z)^3 - 
       480/(y*(y + z)^2) - 480/(y^2*(y + z)) + 384/(y*(y + z)) + 
       (-480 + 192*z)/(y + z) + (768 + 288*z)/(y + z)^2 + 
       (-896 + 1408*z)/y^2)*G[0, -z, 1 - z, y] + 
     (2240/(-1 + y)^2 - 352/y + (-1056 + 96*y)/z^2 - 1216/z + 
       (3072*z)/(-1 + y)^3 + (512 - 256*z)/(-1 + y + z)^2 - 
       256/(z*(-1 + y + z)^2) + 448/(-1 + y + z) - 352/(y*(-1 + y + z)) - 
       256/(z^2*(-1 + y + z)) + 512/(z*(-1 + y + z)))*G[1, 0, 0, y] + 
     (256/(-1 + y)^2 + (-192 - 256*y)/z^2 - 128/((-1 + y)*z^2) + 256/z + 
       128/((-1 + y)*(-1 + y + z)^2) + (192 - 256*z)/(-1 + y + z)^2)*
      G[1, 0, 1 - z, y] + (704/y + (800 + 416*y)/z^2 - 64/z + 
       384/(z*(-1 + y + z)^2) - 960/(-1 + y + z) + 704/(y*(-1 + y + z)) + 
       384/(z^2*(-1 + y + z)) - 512/(z*(-1 + y + z)) + 
       (-768 + 384*z)/(-1 + y + z)^2)*G[1, 1, 0, y] + 
     (-2112/(-1 + y)^2 + 64/(-1 + y) - 160/y + (-64 - 3072*z)/(-1 + y)^3 + 
       (224 - 256*y)/z^2 + 64/((-1 + y)*z^2) + 1056/z + 320/((-1 + y)*z) + 
       (128 - 64*z)/(-1 + y + z)^2 - 128/(z*(-1 + y + z)^2) - 
       384/(-1 + y + z) - 160/(y*(-1 + y + z)) - 128/(z^2*(-1 + y + z)) + 
       256/(z*(-1 + y + z)))*G[1, 1 - z, 0, y] + 
     (704/(-1 + y)^2 + 32/(-1 + y) + 320/y - (192*y)/(-1 + z)^4 + 
       (64 - 64*y)/(-1 + z)^3 + 256/(-1 + z)^2 - 64/(y*(-1 + z)^2) + 
       160/(-1 + z) + 64/(y^2*(-1 + z)) - 64/(y*(-1 + z)) + 
       (-352 - 288*y)/z^2 - 64/((-1 + y)*z^2) - 96/z - 96/((-1 + y)*z) + 
       448/(y^2*z) - 320/(y*z) + 96/((-1 + y)*(-1 + y + z)^2) + 
       256/((-1 + y)*(-1 + y + z)) - 64/(y^2*(-1 + y + z)) + 
       384/(y*(-1 + y + z)) - (9600*z^2)/(y + z)^5 - 448/(y*(y + z)^2) - 
       448/(y^2*(y + z)) + 320/(y*(y + z)) + (-32 + 2048*z)/(-1 + y)^3 + 
       (-1088 + 2880*z - 1856*z^2)/(-1 + y + z) + (32 + 224*z - 160*z^2)/
        (-1 + y + z)^2 + (1440 - 2880*z + 1856*z^2)/(y + z) + 
       (4896 - 3232*z + 2016*z^2)/(y + z)^2 + (-4800 - 12608*z + 2176*z^2)/
        (y + z)^3 + (12672*z + 8640*z^2)/(y + z)^4)*G[1 - z, 0, 0, y] + 
     (-128/(-1 + y)^2 - 832/y + (512 - 1408*z)/y^2 + (768*y)/(-1 + z)^4 + 
       (-576 + 448*y)/(-1 + z)^3 + 480/(y*(-1 + z)^2) + 
       (-896 + 96*y)/(-1 + z)^2 + (-192 - 192*y)/(-1 + z) - 
       480/(y^2*(-1 + z)) + 384/(y*(-1 + z)) + 192/((-1 + y)*z^2) + 
       (192 + 256*y)/z^2 - 608/(y^2*z) + 640/(y*z) + (-544 + 192*y)/z - 
       192/((-1 + y)*(-1 + y + z)^2) + (128*z)/(-1 + y + z)^2 + 
       160/(y^2*(-1 + y + z)) - 128/(y*(-1 + y + z)) - (864*z)/(y + z)^4 + 
       480/(y*(y + z)^2) + (-768 - 256*z)/(y + z)^2 + 480/(y^2*(y + z)) - 
       384/(y*(y + z)) + (480 - 192*z)/(y + z) + (1344 + 64*z)/(y + z)^3 + 
       (-384 + 192*z)/(-1 + y + z))*G[1 - z, 0, 1 - z, y] + 
     (-1600/(-1 + y)^2 - 480/y + (-224 - 352*y)/z^2 + 448/z - 
       (2048*z)/(-1 + y)^3 - 192/(z*(-1 + y + z)^2) - 480/(y*(-1 + y + z)) - 
       192/(z^2*(-1 + y + z)) + (22272*z^2)/(y + z)^5 - 1024/(z*(y + z)^2) + 
       512/(z*(y + z)) + (-29184*z - 18432*z^2)/(y + z)^4 + 
       (10880 + 25600*z - 4352*z^2)/(y + z)^3 + (-9216 + 6080*z - 4032*z^2)/
        (y + z)^2 + (-2048 + 5504*z - 3712*z^2)/(y + z) + 
       (704 - 832*z + 320*z^2)/(-1 + y + z)^2 + (3136 - 5504*z + 3712*z^2)/
        (-1 + y + z))*G[1 - z, 1, 0, y] + 
     (640/(-1 + y)^2 + (-160 + 224*y)/z^2 - 736/z - 256/((-1 + y)*z) + 
       416/(-1 + y + z) + 256/((-1 + y)*(-1 + y + z)))*
      G[1 - z, 1 - z, 0, y] + (1024/y - (576*y)/(-1 + z)^4 + 
       (320 - 256*y)/(-1 + z)^3 + 640/(-1 + z)^2 - 320/(y*(-1 + z)^2) + 
       320/(y^2*(-1 + z)) - 256/(y*(-1 + z)) + (192 + 128*y)/(-1 + z) + 
       (32*y)/z^2 + (480 - 128*y)/z + 128/(y^2*z) - 256/(y*z) + 
       (288 - 32*z)/(-1 + y + z)^2 - 32/(z*(-1 + y + z)^2) + 
       128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) + 
       32/(z^2*(-1 + y + z)) - (672*z)/(y + z)^4 + 896/(y + z)^3 + 
       320/(y*(y + z)^2) + (-512 - 96*z)/(y + z)^2 + 320/(y^2*(y + z)) - 
       256/(y*(y + z)) + (320 - 128*z)/(y + z) + (384 + 128*z)/(-1 + y + z) + 
       (-1408 + 2816*z)/y^2)*G[1 - z, 1 - z, 1 - z, y] + 
     (-192/y + (896 - 1408*z)/y^2 + 480/(y^2*z) - 384/(y*z) + 
       (-192 - 64*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
       128/(y^2*(-1 + y + z)) + 256/(y*(-1 + y + z)) + 
       (128 - 320*z)/(-1 + y + z) - 96/(z^2*(-1 + y + z)) + 
       (1344*z)/(y + z)^4 + (-2240 - 64*z)/(y + z)^3 - 800/(y*(y + z)^2) - 
       800/(y^2*(y + z)) + 640/(y*(y + z)) + (-800 + 320*z)/(y + z) + 
       (1280 + 416*z)/(y + z)^2)*G[1 - z, -z, 1 - z, y] + 
     (-192/y + (896 - 1408*z)/y^2 + (32 + 224*y)/z^2 - 96/z + 800/(y^2*z) - 
       640/(y*z) - 128/(z*(-1 + y + z)^2) - (160*z)/(-1 + y + z)^2 - 
       128/(y^2*(-1 + y + z)) + 256/(y*(-1 + y + z)) + 
       (512 - 448*z)/(-1 + y + z) - 96/(z^2*(-1 + y + z)) + 
       (1728*z)/(y + z)^4 + (-3136 - 192*z)/(y + z)^3 - 1120/(y*(y + z)^2) - 
       1120/(y^2*(y + z)) + 896/(y*(y + z)) + (-1120 + 448*z)/(y + z) + 
       (1792 + 736*z)/(y + z)^2)*G[-z, 0, 1 - z, y] + 
     ((-128 + 224*y)/z^2 - 672/z - (19200*z^2)/(y + z)^5 + 
       896/(z*(y + z)^2) - 640/(z*(y + z)) + (-2976 + 5760*z - 3712*z^2)/
        (-1 + y + z) + (-448 + 704*z - 320*z^2)/(-1 + y + z)^2 + 
       (2880 - 5760*z + 3712*z^2)/(y + z) + (9792 - 6464*z + 4032*z^2)/
        (y + z)^2 + (-9600 - 25216*z + 4352*z^2)/(y + z)^3 + 
       (25344*z + 17280*z^2)/(y + z)^4)*G[-z, 1 - z, 0, y] + 
     (-192/y + (896 - 1408*z)/y^2 + (-32 - 224*y)/z^2 + 96/z + 480/(y^2*z) - 
       384/(y*z) + (-352 - 64*z)/(-1 + y + z)^2 - 96/(z*(-1 + y + z)^2) - 
       128/(y^2*(-1 + y + z)) + 256/(y*(-1 + y + z)) - 
       160/(z^2*(-1 + y + z)) - (320*z)/(-1 + y + z) + (1536*z)/(y + z)^4 + 
       (-2240 - 64*z)/(y + z)^3 - 800/(y*(y + z)^2) - 800/(y^2*(y + z)) + 
       640/(y*(y + z)) + (-800 + 320*z)/(y + z) + (1280 + 352*z)/(y + z)^2)*
      G[-z, 1 - z, 1 - z, y] + (384/y + (-32 - 224*y)/z^2 + 96/z - 
       1280/(y^2*z) + 1024/(y*z) + 192/(z*(-1 + y + z)^2) + 
       256/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)) + 
       192/(z^2*(-1 + y + z)) - (3072*z)/(y + z)^4 + 1920/(y*(y + z)^2) + 
       (-3072 - 1152*z)/(y + z)^2 + 1920/(y^2*(y + z)) - 1536/(y*(y + z)) + 
       (1920 - 768*z)/(y + z) + (192 + 224*z)/(-1 + y + z)^2 + 
       (5376 + 256*z)/(y + z)^3 + (-640 + 768*z)/(-1 + y + z) + 
       (-1792 + 2816*z)/y^2)*G[-z, -z, 1 - z, y] + 
     (2048/(-1 + y)^2 + 32/(-1 + y) + 224/y + (2880*y)/(-1 + z)^6 + 
       (576 + 2880*y)/(-1 + z)^5 + 288/(y*(-1 + z)^4) + 
       (864 + 1056*y)/(-1 + z)^4 + (1216 - 256*y)/(-1 + z)^3 - 
       288/(y^2*(-1 + z)^3) + 96/(y*(-1 + z)^3) + 288/(y^3*(-1 + z)^2) - 
       96/(y^2*(-1 + z)^2) - 256/(y*(-1 + z)^2) + (768 + 576*y)/(-1 + z)^2 + 
       (-416 - 640*y)/(-1 + z) - 288/(y^4*(-1 + z)) + 96/(y^3*(-1 + z)) + 
       256/(y^2*(-1 + z)) - 192/(y*(-1 + z)) + (-512 - 192*y)/z^2 - 
       128/((-1 + y)*z^2) + 448/((-1 + y)^2*z) + 416/((-1 + y)*z) + 
       (768 + 640*y)/z - 288/((-1 + y)*(-1 + y + z)^2) + 
       (-96 - 416*z)/(-1 + y + z)^2 + 160/(-1 + y + z) - 
       448/((-1 + y)^2*(-1 + y + z)) - 256/((-1 + y)*(-1 + y + z)) + 
       288/(y^4*(-1 + y + z)) - 96/(y^3*(-1 + y + z)) - 
       256/(y^2*(-1 + y + z)) + 416/(y*(-1 + y + z)) + 
       (-32 + 2048*z)/(-1 + y)^3)*Zeta[3]) + 
   G[1, y]*(Pi^2*(-512/(3*(-1 + y)^3) + 4352/(3*(-1 + y)^2) - 
       752/(3*(-1 + y)) + 4400/(9*y) - (8*(6552*y - 6552*y^2))/
        (9*(-1 + z)^4) - (8*(1242 + 1926*y - 3168*y^2))/(9*(-1 + z)^3) - 
       2920/(3*y*(-1 + z)^2) - (8*(-522 - 2475*y + 1902*y^2))/
        (9*(-1 + z)^2) + 2728/(3*y^2*(-1 + z)) - 3160/(3*y*(-1 + z)) - 
       (8*(-363 + 2097*y - 1896*y^2))/(9*(-1 + z)) - (8*(576*y - 816*y^2))/
        (9*z^3) + 2912/(9*(-1 + y)*z^2) - 80/(3*y*z^2) - 
       (8*(-283 - 747*y - 6*y^2))/(9*z^2) - 96/((-1 + y)^2*z) + 
       4864/(3*(-1 + y)*z) + 2728/(3*y^2*z) - 8752/(9*y*z) - 
       (8*(-965 - 2097*y + 1896*y^2))/(9*z) - 
       2816/(9*(-1 + y)*(-1 + y + z)^2) - 80/(3*y*(-1 + y + z)^2) + 
       96/((-1 + y)^2*(-1 + y + z)) - 4864/(3*(-1 + y)*(-1 + y + z)) - 
       2728/(3*y^2*(-1 + y + z)) + 10096/(9*y*(-1 + y + z)) - 
       2920/(3*y*(y + z)^2) - 2728/(3*y^2*(y + z)) + 904/(y*(y + z)) - 
       (8*(-6552*z - 6552*z^2))/(9*(y + z)^4) - 
       (8*(2087 + 1299*z - 1872*z^2))/(9*(-1 + y + z)) - 
       (8*(800 - 1221*z + 186*z^2))/(9*(-1 + y + z)^2) - 
       (8*(-240 - 96*z + 336*z^2))/(9*(-1 + y + z)^3) - 
       (8*(-7800 - 1725*z + 1686*z^2))/(9*(y + z)^2) - 
       (8*(-96 - 1299*z + 1872*z^2))/(9*(y + z)) - 
       (8*(5310 + 13878*z + 2016*z^2))/(9*(y + z)^3)) + 
     Pi^2*(-1184/(3*(-1 + y)^2) + 32/(3*(-1 + y)) - 144/y + 
       32/(3*(-1 + y)*z^2) - (16*(-1 + 12*y))/(3*z^2) + 112/(3*z) + 
       160/(3*(-1 + y)*z) + 352/(3*y*z) - 64/(z*(-1 + y + z)^2) - 
       16/(3*(-1 + y + z)) - 80/(3*y*(-1 + y + z)) - 64/(z^2*(-1 + y + z)) + 
       128/(z*(-1 + y + z)) - (16*(12 + 7*z))/(3*(-1 + y + z)^2) - 
       (16*(2 + 96*z))/(3*(-1 + y)^3))*G[1, z] + 
     (-704/(-1 + y)^2 - 64/(-1 + y) + 160/y + (64 - 3072*z)/(-1 + y)^3 + 
       (-128 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 192/z + 320/((-1 + y)*z) - 
       160/(y*z) - 96/(-1 + y + z)^2 + 64/(z*(-1 + y + z)^2) + 
       800/(-1 + y + z) + 64/(z^2*(-1 + y + z)) - 576/(z*(-1 + y + z)))*
      G[0, 0, 1, z] + (-2368/(-1 + y)^2 + 64/(-1 + y) - 160/y + 
       (-64 - 3072*z)/(-1 + y)^3 + 416/z^2 + 64/((-1 + y)*z^2) + 800/z + 
       320/((-1 + y)*z) - 384/(-1 + y + z) - 160/(y*(-1 + y + z)) + 
       256/(z*(-1 + y + z)) + (-64 + 192*z)/(-1 + y + z)^2)*G[0, 1, 0, z] + 
     (704/(-1 + y)^2 + 64/(-1 + y) - 160/y + 64/((-1 + y)*z^2) + 
       (128 + 192*y)/z^2 + 192/z - 320/((-1 + y)*z) + 160/(y*z) + 
       96/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 800/(-1 + y + z) - 
       64/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
       (-64 + 3072*z)/(-1 + y)^3)*G[1, 0, 1, z] + 
     (2368/(-1 + y)^2 - 64/(-1 + y) + 160/y - 416/z^2 - 64/((-1 + y)*z^2) - 
       800/z - 320/((-1 + y)*z) + (64 - 192*z)/(-1 + y + z)^2 + 
       384/(-1 + y + z) + 160/(y*(-1 + y + z)) - 256/(z*(-1 + y + z)) + 
       (64 + 3072*z)/(-1 + y)^3)*G[1, 1, 0, z] + 
     (512/(-1 + y)^2 + 448/(-1 + y) - 672/y + 448/((-1 + y)*z^2) + 
       (1024 + 1120*y)/z^2 + 768/z - 320/((-1 + y)*z) + 416/(y*z) - 
       2304/(-1 + y + z) - 256/(y*(-1 + y + z)) + 1536/(z*(-1 + y + z)) + 
       (-128 + 928*z)/(-1 + y + z)^2 + (-448 + 3072*z)/(-1 + y)^3)*Zeta[3]) + 
   G[1 - z, y]*((4*(-1096 - 3456*z))/(9*y) + (4*(1248 - 3456*z))/
      (9*(-1 + y)^2) - (288*y)/(-1 + z)^3 + (4*(828 - 828*y))/
      (9*(-1 + z)^2) - 1328/(y*(-1 + z)) + (4*(-180 + 2160*y))/(9*(-1 + z)) - 
     224/((-1 + y)*z^2) - 304/(y*z^2) + (4*(726 + 2556*y))/(9*z^2) + 
     (4*(-130 - 2160*y))/(9*z) + 488/((-1 + y)^2*z) + 11896/(9*(-1 + y)*z) - 
     2972/(9*y^2*z) + 1036/(9*y*z) - 264/((-1 + y)*(-1 + y + z)^2) - 
     1072/(3*y*(-1 + y + z)^2) - 488/((-1 + y)^2*(-1 + y + z)) - 
     6952/(9*(-1 + y)*(-1 + y + z)) - 784/(3*y*(-1 + y + z)) + 
     (4*(-2713 - 478*z))/(9*(-1 + y + z)) + (2096*z)/(9*(y + z)^4) + 
     (4*(776 - 2060*z))/(9*(y + z)^3) + 9116/(9*y*(y + z)^2) + 
     (4*(6001 - 323*z))/(9*(y + z)^2) + 3740/(9*y^2*(y + z)) + 
     4148/(9*y*(y + z)) + (4*(-576 + 384*z))/(9*y^2) + 
     (4*(-3951 + 478*z))/(9*(y + z)) + (4*(-1493 + 1231*z))/
      (9*(-1 + y + z)^2) + (4*(-2640 + 3456*z))/(9*(-1 + y)) + 
     Pi^2*(-1408/(3*(-1 + y)^2) + (8*(944 - 820*z))/(9*y^2) + 
       (8*(-405 - 288*z))/(9*y) + (13664*y^2)/(3*(-1 + z)^5) + 
       (8*(5730*y - 276*y^2))/(9*(-1 + z)^4) + (8*(1230 + 990*y - 3150*y^2))/
        (9*(-1 + z)^3) - 120/(y*(-1 + z)^2) + (8*(-906 - 2325*y + 2373*y^2))/
        (9*(-1 + z)^2) + 776/(3*y^2*(-1 + z)) + 848/(3*y*(-1 + z)) + 
       (8*(57 + 2112*y - 2484*y^2))/(9*(-1 + z)) + (8*(576*y - 816*y^2))/
        (9*z^3) + 64/(3*(-1 + y)^2*z^2) - 1720/(9*(-1 + y)*z^2) + 
       112/(3*y*z^2) + (8*(-109 - 811*y + 111*y^2))/(9*z^2) - 
       128/(3*(-1 + y)^3*z) - 128/(3*(-1 + y)^2*z) - 2056/(3*(-1 + y)*z) - 
       7192/(9*y^2*z) + 7432/(9*y*z) + (8*(-640 - 2112*y + 2484*y^2))/(9*z) + 
       (384*z)/(-1 + y)^4 + 64/(3*(-1 + y)^2*(-1 + y + z)^2) + 
       1232/(9*(-1 + y)*(-1 + y + z)^2) + 32/(3*y*(-1 + y + z)^2) + 
       128/(3*(-1 + y)^3*(-1 + y + z)) + 208/(3*(-1 + y)^2*(-1 + y + z)) + 
       752/((-1 + y)*(-1 + y + z)) - 328/(3*y^2*(-1 + y + z)) - 
       440/(3*y*(-1 + y + z)) + (13664*z^2)/(3*(y + z)^5) + 
       5656/(9*y*(y + z)^2) + 6232/(9*y^2*(y + z)) - 3160/(9*y*(y + z)) + 
       (8*(358 + 288*z))/(9*(-1 + y)) + (8*(304 + 576*z))/(9*(-1 + y)^3) + 
       (8*(-8937*z - 4608*z^2))/(9*(y + z)^4) + 
       (8*(-3994 + 1527*z - 825*z^2))/(9*(y + z)^2) + 
       (8*(4256 + 8648*z - 786*z^2))/(9*(y + z)^3) + 
       (8*(-471 + 1524*z - 708*z^2))/(9*(y + z)) + 
       (8*(346 - 587*z + 117*z^2))/(9*(-1 + y + z)^2) + 
       (8*(-96 - 48*z + 156*z^2))/(9*(-1 + y + z)^3) + 
       (8*(1231 - 1524*z + 708*z^2))/(9*(-1 + y + z))) + 
     (128/(-1 + y) - 768/y + (1760*y)/(-1 + z)^4 + (320 + 992*y)/(-1 + z)^3 - 
       304/(y*(-1 + z)^2) + (-1152 + 16*y)/(-1 + z)^2 + 688/(y^2*(-1 + z)) + 
       224/(y*(-1 + z)) + (-48 + 96*y)/(-1 + z) + (16 - 304*y)/z^2 + 
       96/(y*z^2) + (144 - 96*y)/z + 192/((-1 + y)^2*z) + 96/((-1 + y)*z) - 
       272/(y^2*z) + 672/(y*z) - 192/((-1 + y)*(-1 + y + z)^2) - 
       192/((-1 + y)^2*(-1 + y + z)) - 96/((-1 + y)*(-1 + y + z)) + 
       432/(y^2*(-1 + y + z)) - 1024/(y*(-1 + y + z)) + (352*z)/(y + z)^4 + 
       (-384 - 608*z)/(y + z)^3 + 272/(y*(y + z)^2) + 
       (1232 - 64*z)/(y + z)^2 + 560/(y^2*(y + z)) + 512/(y*(y + z)) + 
       (784 - 224*z)/(y + z) + (-288 + 112*z)/(-1 + y + z)^2 + 
       (384 + 224*z)/(-1 + y + z) + (128 + 3520*z)/y^2)*G[0, 0, z] + 
     ((16*(700 - 692*z))/(3*y^2) + (16*(272 - 576*z))/(3*(-1 + y)^3) + 
       (16*(-586 - 96*z))/(3*(-1 + y)^2) + (16*(89 - 96*z))/(3*(-1 + y)) + 
       (27328*y^2)/(-1 + z)^5 + (16*(5430*y + 3900*y^2))/(3*(-1 + z)^4) + 
       (16*(1188 + 3624*y - 1062*y^2))/(3*(-1 + z)^3) + 64/(y*(-1 + z)^2) + 
       (16*(63 - 1347*y + 1101*y^2))/(3*(-1 + z)^2) + 128/(y^2*(-1 + z)) + 
       256/(y*(-1 + z)) + (16*(-27 + 1326*y - 1212*y^2))/(3*(-1 + z)) + 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) - 
       512/((-1 + y)*z^2) + 160/(y*z^2) + (16*(-333*y + 111*y^2))/(3*z^2) - 
       256/((-1 + y)^3*z) + 384/((-1 + y)^2*z) - 992/((-1 + y)*z) - 
       96/(y^3*z) - 4240/(3*y^2*z) + 2256/(y*z) + 
       (16*(-107 - 1326*y + 1212*y^2))/(3*z) + (2304*z)/(-1 + y)^4 + 
       128/((-1 + y)^2*(-1 + y + z)^2) - 848/(3*(-1 + y)*(-1 + y + z)^2) + 
       160/(y*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) - 
       416/((-1 + y)^2*(-1 + y + z)) - 304/((-1 + y)*(-1 + y + z)) - 
       512/(y*(-1 + y + z)) - (960*z)/(y + z)^5 + (16*(144 - 48*z))/
        (3*(y + z)^4) + 96/(y*(y + z)^3) + (16*(64 - 401*z))/(3*(y + z)^3) + 
       96/(y^2*(y + z)^2) + 880/(3*y*(y + z)^2) + (16*(496 - 252*z))/
        (3*(y + z)^2) + 96/(y^3*(y + z)) + 2128/(3*y^2*(y + z)) + 
       2000/(3*y*(y + z)) + (16*(219 - 246*z))/(3*(y + z)) + 
       (16*(-38 + 31*z))/(3*(-1 + y + z)^2) + (16*(-970 + 96*z))/(3*y) + 
       (16*(-329 + 246*z))/(3*(-1 + y + z)))*G[0, 1, z] + 
     ((-16*(213 - 96*z))/(3*y) - (16*(196 - 32*z))/(3*y^2) - 
       (1600*y)/(-1 + z)^4 - (16*(42 + 264*y))/(3*(-1 + z)^3) + 
       784/(y*(-1 + z)^2) - (16*(-207 + 21*y))/(3*(-1 + z)^2) - 
       1424/(y^2*(-1 + z)) - 416/(y*(-1 + z)) - (16*(111 + 54*y))/
        (3*(-1 + z)) - (16*(-92 - 26*y))/(3*z^2) - 240/((-1 + y)*z^2) - 
       (16*(-92 - 54*y))/(3*z) + 32/((-1 + y)^2*z) + 624/((-1 + y)*z) + 
       3392/(y^2*z) - 9248/(3*y*z) - (2304*z)/(-1 + y)^4 - 
       1088/(3*(-1 + y)*(-1 + y + z)^2) + 96/(y*(-1 + y + z)^2) - 
       128/((-1 + y)^2*(-1 + y + z)) - 1920/((-1 + y)*(-1 + y + z)) + 
       656/(y^2*(-1 + y + z)) - 1264/(y*(-1 + y + z)) - 
       (27328*z^2)/(y + z)^5 - 2912/(y*(y + z)^2) - 3456/(y^2*(y + z)) + 
       1504/(y*(y + z)) - (16*(202 + 96*z))/(3*(-1 + y)) - 
       (16*(420 + 96*z))/(3*(-1 + y)^2) - (16*(208 + 1152*z))/
        (3*(-1 + y)^3) - (16*(-8598*z - 4608*z^2))/(3*(y + z)^4) - 
       (16*(-3678 + 1599*z - 825*z^2))/(3*(y + z)^2) - 
       (16*(3744 + 8682*z - 786*z^2))/(3*(y + z)^3) - 
       (16*(-537 + 1620*z - 708*z^2))/(3*(y + z)) - 
       (16*(278 - 511*z + 117*z^2))/(3*(-1 + y + z)^2) - 
       (16*(-96 - 48*z + 156*z^2))/(3*(-1 + y + z)^3) - 
       (16*(923 - 1620*z + 708*z^2))/(3*(-1 + y + z)))*G[1, 0, z] + 
     ((16*(-12 - 576*z))/(3*(-1 + y)^2) + (16*(569 - 288*z))/(3*y) + 
       (16*(16 - 32*z))/(3*y^2) + (576*y)/(-1 + z)^3 + 
       (16*(-60 - 6*y))/(3*(-1 + z)^2) + 320/(y*(-1 + z)) + 
       (16*(-90 + 12*y))/(3*(-1 + z)) + (16*(-72 - 9*y))/(3*z^2) - 
       384/((-1 + y)*z^2) - 96/(y*z^2) + (16*(95 - 12*y))/(3*z) + 
       224/((-1 + y)^2*z) + 416/((-1 + y)*z) + 1856/(3*y^2*z) - 944/(y*z) + 
       160/((-1 + y)*(-1 + y + z)^2) + 64/(y*(-1 + y + z)^2) + 
       (16*(-18 - 57*z))/(3*(-1 + y + z)^2) - 224/((-1 + y)^2*(-1 + y + z)) - 
       416/((-1 + y)*(-1 + y + z)) - 128/(y*(-1 + y + z)) + 
       (16*(36 - 45*z))/(3*(-1 + y + z)) - (48*z)/(y + z)^4 - 
       224/(3*y*(y + z)^2) - 1856/(3*y^2*(y + z)) - 2656/(3*y*(y + z)) + 
       (16*(-18 + 45*z))/(3*(y + z)) + (16*(34 + 52*z))/(3*(y + z)^3) + 
       (16*(-263 + 123*z))/(3*(y + z)^2) + (16*(-186 + 288*z))/(3*(-1 + y)))*
      G[1, 1, z] + (-1024/y + (1408 - 2816*z)/y^2 + (672*y)/(-1 + z)^4 + 
       (-224 + 256*y)/(-1 + z)^3 + (-640 - 32*y)/(-1 + z)^2 + 
       320/(y*(-1 + z)^2) + (-224 - 128*y)/(-1 + z) - 320/(y^2*(-1 + z)) + 
       256/(y*(-1 + z)) + (256 + 32*y)/z^2 - 128/(y^2*z) + 256/(y*z) + 
       (-480 + 128*y)/z + (32 - 32*z)/(-1 + y + z)^2 - 
       32/(z*(-1 + y + z)^2) - 128/(y^2*(-1 + y + z)) + 
       256/(y*(-1 + y + z)) + (-320 - 128*z)/(-1 + y + z) + 
       32/(z^2*(-1 + y + z)) + (576*z)/(y + z)^4 - 896/(y + z)^3 - 
       320/(y*(y + z)^2) - 320/(y^2*(y + z)) + 256/(y*(y + z)) + 
       (-320 + 128*z)/(y + z) + (512 + 128*z)/(y + z)^2)*G[0, 0, 0, z] + 
     (96/(-1 + y)^3 + 128/(-1 + y)^2 - 96/(-1 + y) - 1760/y + 
       (1024 - 2816*z)/y^2 - (3072*y^2)/(-1 + z)^5 + (-768*y - 1920*y^2)/
        (-1 + z)^4 + (-1664 - 1280*y)/(-1 + z)^3 + 1088/(y*(-1 + z)^2) + 
       (-2112 + 320*y)/(-1 + z)^2 + (-832 - 640*y)/(-1 + z) - 
       1088/(y^2*(-1 + z)) + 640/(y*(-1 + z)) + 96/((-1 + y)*z^2) + 
       (416 + 320*y)/z^2 - 64/((-1 + y)^2*z) + 256/((-1 + y)*z) - 
       352/(y^2*z) + 704/(y*z) + (-1088 + 640*y)/z - 
       128/((-1 + y)*(-1 + y + z)^2) + (-128 - 64*z)/(-1 + y + z)^2 + 
       224/(-1 + y + z) + 64/((-1 + y)^2*(-1 + y + z)) + 
       224/((-1 + y)*(-1 + y + z)) + 448/(y^2*(-1 + y + z)) - 
       128/(y*(-1 + y + z)) - (384*z)/(y + z)^4 + 96/(y*(y + z)^2) + 
       (-672 - 32*z)/(y + z)^2 + 416/(y + z) + 96/(y^2*(y + z)) - 
       96/(y*(y + z)) + (384 + 352*z)/(y + z)^3)*G[0, 0, 1, z] + 
     (1280/(-1 + y)^2 - 64/(-1 + y) + 992/y - (480*y)/(-1 + z)^4 + 
       (288 - 224*y)/(-1 + z)^3 + 512/(-1 + z)^2 - 288/(y*(-1 + z)^2) + 
       288/(y^2*(-1 + z)) - 224/(y*(-1 + z)) + (128 + 128*y)/(-1 + z) - 
       160/((-1 + y)*z^2) + (-256 + 64*y)/z^2 + (-128 - 128*y)/z - 
       576/((-1 + y)*z) + 1024/(y^2*z) - 704/(y*z) + 
       96/((-1 + y)*(-1 + y + z)^2) + 256/((-1 + y)*(-1 + y + z)) + 
       32/(y^2*(-1 + y + z)) + 128/(y*(-1 + y + z)) - (12672*z^2)/(y + z)^5 - 
       896/(y*(y + z)^2) - 896/(y^2*(y + z)) + 448/(y*(y + z)) + 
       (64 + 1024*z)/(-1 + y)^3 + (-512 + 1408*z)/y^2 + 
       (-640 + 2496*z - 1856*z^2)/(-1 + y + z) + (-192 + 256*z - 160*z^2)/
        (-1 + y + z)^2 + (288 - 2496*z + 1856*z^2)/(y + z) + 
       (4832 - 2752*z + 2016*z^2)/(y + z)^2 + (-6976 - 12992*z + 2176*z^2)/
        (y + z)^3 + (17184*z + 9792*z^2)/(y + z)^4)*G[0, 1, 0, z] + 
     (-448/(-1 + y)^2 + 64/(-1 + y) + 1184/y + (-64 - 1024*z)/(-1 + y)^3 - 
       (9600*y^2)/(-1 + z)^5 + (-7296*y - 10176*y^2)/(-1 + z)^4 + 
       (-1152 - 5888*y + 1536*y^2)/(-1 + z)^3 - 32/(y*(-1 + z)^2) + 
       (-32 + 1088*y - 1696*y^2)/(-1 + z)^2 + 32/(y^2*(-1 + z)) - 
       64/(y*(-1 + z)) + (576 - 960*y + 1856*y^2)/(-1 + z) + 
       160/((-1 + y)*z^2) + (128 + 224*y - 160*y^2)/z^2 - 256/((-1 + y)*z) + 
       96/(y^4*z) - 32/(y^3*z) + 32/(y^2*z) - 544/(y*z) + 
       (800 + 960*y - 1856*y^2)/z - 96/((-1 + y)*(-1 + y + z)^2) - 
       64/((-1 + y)*(-1 + y + z)) + 288/(y^2*(-1 + y + z)) - 
       192/(y*(-1 + y + z)) + (-160 - 192*z)/(-1 + y + z) + 
       (960*z)/(y + z)^6 + (-768 - 192*z)/(y + z)^5 - 96/(y*(y + z)^4) - 
       96/(y^2*(y + z)^3) + 32/(y*(y + z)^3) - 96/(y^3*(y + z)^2) + 
       32/(y^2*(y + z)^2) + 96/(y*(y + z)^2) + (-512 - 96*z)/(y + z)^2 - 
       96/(y^4*(y + z)) + 32/(y^3*(y + z)) + 96/(y^2*(y + z)) - 
       64/(y*(y + z)) + (320 + 128*z)/(-1 + y + z)^2 + 
       (-576 + 192*z)/(y + z) + (96 + 288*z)/(y + z)^4 + 
       (-32 + 640*z)/(y + z)^3 + (-512 + 1408*z)/y^2)*G[0, 1, 1, z] + 
     (-576/(-1 + y)^2 - 64/(-1 + y) + 384/y^2 + 320/y + 
       (64 - 1024*z)/(-1 + y)^3 - (672*y)/(-1 + z)^4 + 
       (96 - 224*y)/(-1 + z)^3 - 288/(y*(-1 + z)^2) + 
       (512 + 64*y)/(-1 + z)^2 + 288/(y^2*(-1 + z)) - 224/(y*(-1 + z)) + 
       (192 + 128*y)/(-1 + z) + (-512 - 96*y)/z^2 - 224/((-1 + y)*z^2) + 
       (192 - 128*y)/z - 576/((-1 + y)*z) - 480/(y^2*z) + 192/(y*z) + 
       160/((-1 + y)*(-1 + y + z)^2) + 256/((-1 + y)*(-1 + y + z)) - 
       96/(y^2*(-1 + y + z)) - 96/(y*(-1 + y + z)) + (9600*z^2)/(y + z)^5 + 
       288/(y*(y + z)^2) + 288/(y^2*(y + z)) - 192/(y*(y + z)) + 
       (-12384*z - 8640*z^2)/(y + z)^4 + (4352 + 12544*z - 2176*z^2)/
        (y + z)^3 + (-4640 + 3360*z - 2016*z^2)/(y + z)^2 + 
       (-1600 + 2944*z - 1856*z^2)/(y + z) + (640 - 480*z + 160*z^2)/
        (-1 + y + z)^2 + (1856 - 2944*z + 1856*z^2)/(-1 + y + z))*
      G[1, 0, 0, z] + (-448/(-1 + y)^2 + 64/(-1 + y) + 1920/y + 
       (-64 - 1024*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
       (-8064*y - 10176*y^2)/(-1 + z)^4 + (-576 - 6336*y + 1536*y^2)/
        (-1 + z)^3 - 512/(y*(-1 + z)^2) + (864 + 992*y - 1696*y^2)/
        (-1 + z)^2 + 512/(y^2*(-1 + z)) - 448/(y*(-1 + z)) + 
       (768 - 768*y + 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
       (-352 - 256*y - 160*y^2)/z^2 - 512/((-1 + y)*z) - 96/(y^4*z) + 
       32/(y^3*z) + 448/(y^2*z) - 928/(y*z) + (544 + 768*y - 1856*y^2)/z + 
       160/((-1 + y)*(-1 + y + z)^2) + 192/((-1 + y)*(-1 + y + z)) + 
       128/(y^2*(-1 + y + z)) - 64/(y*(-1 + y + z)) - (960*z)/(y + z)^6 + 
       96/(y*(y + z)^4) + 96/(y^2*(y + z)^3) - 32/(y*(y + z)^3) + 
       (-352 - 288*z)/(y + z)^3 + 96/(y^3*(y + z)^2) - 32/(y^2*(y + z)^2) - 
       192/(y*(y + z)^2) + (1056 - 448*z)/(y + z)^2 + 96/(y^4*(y + z)) - 
       32/(y^3*(y + z)) - 192/(y^2*(y + z)) + 160/(y*(y + z)) + 
       (160 - 192*z)/(y + z) + (192 + 32*z)/(-1 + y + z)^2 + 
       (-96 + 96*z)/(y + z)^4 + (-416 + 192*z)/(-1 + y + z) + 
       (768 + 192*z)/(y + z)^5 + (-1024 + 2816*z)/y^2)*G[1, 0, 1, z] + 
     (-1984/(-1 + y)^2 + 96/(-1 + y) - 448/y + (-96 - 2048*z)/(-1 + y)^3 - 
       (192*y)/(-1 + z)^4 + (64 - 64*y)/(-1 + z)^3 + 256/(-1 + z)^2 - 
       64/(y*(-1 + z)^2) + 160/(-1 + z) + 64/(y^2*(-1 + z)) - 
       64/(y*(-1 + z)) + (256 - 96*y)/z^2 + 416/((-1 + y)*z^2) + 800/z - 
       64/((-1 + y)^2*z) + 1248/((-1 + y)*z) - 1984/(y^2*z) + 1088/(y*z) - 
       256/((-1 + y)*(-1 + y + z)^2) + 64/((-1 + y)^2*(-1 + y + z)) - 
       768/((-1 + y)*(-1 + y + z)) - 64/(y^2*(-1 + y + z)) - 
       384/(y*(-1 + y + z)) + (15744*z^2)/(y + z)^5 + 1984/(y*(y + z)^2) + 
       1984/(y^2*(y + z)) - 1088/(y*(y + z)) + (-22752*z - 10944*z^2)/
        (y + z)^4 + (10944 + 13504*z - 2176*z^2)/(y + z)^3 + 
       (-5792 + 1856*z - 2016*z^2)/(y + z)^2 + (1504 + 1856*z - 1856*z^2)/
        (y + z) + (512 - 96*z + 160*z^2)/(-1 + y + z)^2 + 
       (-640 - 1856*z + 1856*z^2)/(-1 + y + z))*G[1, 1, 0, z] + 
     ((-128 + 32*y)/z^2 + 192/z - 32/(z*(-1 + y + z)^2) - 
       (32*z)/(-1 + y + z)^2 - 192/(-1 + y + z) + 32/(z^2*(-1 + y + z)) - 
       (96*z)/(y + z)^4 + (128 - 416*z)/(y + z)^3 - 32/(z*(y + z)^2) + 
       96/(y + z) + 32/(z*(y + z)) + (-224 + 512*z)/(y + z)^2)*
      G[1, 1, 1, z] + (-1472/(-1 + y)^2 - 32/(-1 + y) - 96/y + 
       (32 - 4096*z)/(-1 + y)^3 + (896 - 1408*z)/y^2 - 
       (12672*y^2)/(-1 + z)^5 + (-9120*y - 12096*y^2)/(-1 + z)^4 + 
       (-2208 - 7776*y + 1536*y^2)/(-1 + z)^3 + 448/(y*(-1 + z)^2) + 
       (-1120 + 1280*y - 1696*y^2)/(-1 + z)^2 - 448/(y^2*(-1 + z)) + 
       96/(y*(-1 + z)) + (-96 - 1344*y + 1856*y^2)/(-1 + z) - 
       672/((-1 + y)*z^2) + (-1248 - 1344*y - 160*y^2)/z^2 + 
       448/((-1 + y)^2*z) - 928/((-1 + y)*z) - 576/(y^4*z) + 192/(y^3*z) + 
       224/(y^2*z) - 512/(y*z) + (-896 + 1344*y - 1856*y^2)/z + 
       192/((-1 + y)*(-1 + y + z)^2) - 448/((-1 + y)^2*(-1 + y + z)) + 
       768/((-1 + y)*(-1 + y + z)) + 320/(y^2*(-1 + y + z)) - 
       32/(y*(-1 + y + z)) - (5760*z)/(y + z)^6 + 576/(y*(y + z)^4) + 
       576/(y^2*(y + z)^3) - 192/(y*(y + z)^3) + 576/(y^3*(y + z)^2) - 
       192/(y^2*(y + z)^2) - 544/(y*(y + z)^2) + 576/(y^4*(y + z)) - 
       192/(y^3*(y + z)) - 544/(y^2*(y + z)) + 480/(y*(y + z)) + 
       (-576 - 24960*z - 17280*z^2)/(y + z)^4 + (7104 + 23392*z - 4352*z^2)/
        (y + z)^3 + (-4960 + 5344*z - 4032*z^2)/(y + z)^2 + 
       (-1120 + 4864*z - 3712*z^2)/(y + z) + (-448 - 704*z + 320*z^2)/
        (-1 + y + z)^2 + (1600 - 4864*z + 3712*z^2)/(-1 + y + z) + 
       (4608 + 1152*z + 19200*z^2)/(y + z)^5)*Zeta[3]) + 
   G[1, z]*((4*(-1096 - 3456*z))/(9*y) + (4*(1248 - 3456*z))/(9*(-1 + y)^2) - 
     (288*y)/(-1 + z)^3 + (4*(828 - 828*y))/(9*(-1 + z)^2) - 
     1328/(y*(-1 + z)) + (4*(-180 + 2160*y))/(9*(-1 + z)) - 
     224/((-1 + y)*z^2) - 304/(y*z^2) + (4*(726 + 2556*y))/(9*z^2) + 
     (4*(-130 - 2160*y))/(9*z) + 488/((-1 + y)^2*z) + 11896/(9*(-1 + y)*z) - 
     2972/(9*y^2*z) + 1036/(9*y*z) - 264/((-1 + y)*(-1 + y + z)^2) - 
     1072/(3*y*(-1 + y + z)^2) - 488/((-1 + y)^2*(-1 + y + z)) - 
     6952/(9*(-1 + y)*(-1 + y + z)) - 784/(3*y*(-1 + y + z)) + 
     (4*(-2713 - 478*z))/(9*(-1 + y + z)) + (2096*z)/(9*(y + z)^4) + 
     (4*(776 - 2060*z))/(9*(y + z)^3) + 9116/(9*y*(y + z)^2) + 
     (4*(6001 - 323*z))/(9*(y + z)^2) + 3740/(9*y^2*(y + z)) + 
     4148/(9*y*(y + z)) + (4*(-576 + 384*z))/(9*y^2) + 
     (4*(-3951 + 478*z))/(9*(y + z)) + (4*(-1493 + 1231*z))/
      (9*(-1 + y + z)^2) + (4*(-2640 + 3456*z))/(9*(-1 + y)) + 
     ((8*(1464 - 1152*z))/(9*(-1 + y)) - (4640*y)/(-1 + z)^3 + 
       (8*(-1728 - 3762*y))/(9*(-1 + z)^2) - 848/(y*(-1 + z)) + 
       (8*(-648 + 1782*y))/(9*(-1 + z)) + (8*(1482 - 3060*y))/(9*z^2) - 
       288/((-1 + y)*z^2) - 112/(y*z^2) + (8*(-940 - 1782*y))/(9*z) + 
       168/((-1 + y)^2*z) - 944/(3*(-1 + y)*z) - 96/(y^3*z) + 464/(9*y^2*z) + 
       4384/(3*y*z) + 120/((-1 + y)*(-1 + y + z)^2) - 
       640/(3*y*(-1 + y + z)^2) - 168/((-1 + y)^2*(-1 + y + z)) + 
       752/(3*(-1 + y)*(-1 + y + z)) + 368/(3*y*(-1 + y + z)) + 
       (8*(375 - 1728*z))/(9*(-1 + y + z)) - (960*z)/(y + z)^5 + 
       96/(y*(y + z)^3) + 96/(y^2*(y + z)^2) - 8240/(9*y*(y + z)^2) + 
       96/(y^3*(y + z)) + 304/(9*y^2*(y + z)) + 15584/(9*y*(y + z)) + 
       (8*(49 + 84*z))/(9*(-1 + y + z)^2) + (8*(-288 + 192*z))/(9*y^2) + 
       (8*(-120 + 576*z))/(9*(-1 + y)^2) + (8*(864 + 789*z))/(9*(y + z)^4) + 
       (8*(-3328 + 1152*z))/(9*y) + (8*(-243 + 1728*z))/(9*(y + z)) + 
       (8*(-2092 + 1757*z))/(9*(y + z)^3) + (8*(-1369 + 1767*z))/
        (9*(y + z)^2) + Pi^2*(1472/(3*(-1 + y)^2) - 16/(3*(-1 + y)) + 416/y - 
         (1600*y^2)/(-1 + z)^5 + (16*(-246*y - 318*y^2))/(3*(-1 + z)^4) + 
         (16*(-20 - 196*y + 48*y^2))/(3*(-1 + z)^3) - 224/(3*y*(-1 + z)^2) + 
         (16*(19 + 31*y - 53*y^2))/(3*(-1 + z)^2) + 224/(3*y^2*(-1 + z)) - 
         64/(y*(-1 + z)) + (16*(19 - 24*y + 58*y^2))/(3*(-1 + z)) - 
         160/(3*(-1 + y)*z^2) + (16*(-13 + 6*y - 5*y^2))/(3*z^2) - 
         16/((-1 + y)^2*z) - 1136/(3*(-1 + y)*z) + 992/(3*y^2*z) - 
         896/(3*y*z) + (16*(-10 + 24*y - 58*y^2))/(3*z) + 
         64/((-1 + y)*(-1 + y + z)^2) + 16/((-1 + y)^2*(-1 + y + z)) + 
         736/(3*(-1 + y)*(-1 + y + z)) + 32/(y^2*(-1 + y + z)) + 
         160/(3*y*(-1 + y + z)) - (2624*z^2)/(y + z)^5 - 288/(y*(y + z)^2) - 
         288/(y^2*(y + z)) + 448/(3*y*(y + z)) + (16*(-32 + 88*z))/(3*y^2) + 
         (16*(1 + 160*z))/(3*(-1 + y)^3) + (16*(10 + 62*z - 58*z^2))/
          (3*(-1 + y + z)) + (16*(-2 + 4*z - 5*z^2))/(3*(-1 + y + z)^2) + 
         (16*(-44 - 62*z + 58*z^2))/(3*(y + z)) + (16*(179 - 60*z + 63*z^2))/
          (3*(y + z)^2) + (16*(-322 - 430*z + 68*z^2))/(3*(y + z)^3) + 
         (16*(699*z + 342*z^2))/(3*(y + z)^4)))*G[1 - z, y] + 
     (11072/(3*(-1 + y)) + 8288/(9*y) - (8*(1560 - 1296*z))/(9*(-1 + y)^2) - 
       (8*(9144*y + 9144*y^2))/(9*(-1 + z)^4) - 
       (8*(972 + 14904*y + 4788*y^2))/(9*(-1 + z)^3) - 1712/(y*(-1 + z)^2) - 
       (8*(2502 + 2700*y - 1692*y^2))/(9*(-1 + z)^2) + 2352/(y^2*(-1 + z)) + 
       368/(y*(-1 + z)) - (8*(-1224 - 1062*y + 1764*y^2))/(9*(-1 + z)) - 
       (8*(-36 - 1044*y + 3168*y^2))/(9*z^3) + 64/((-1 + y)^2*z^2) + 
       1712/(9*(-1 + y)*z^2) - 704/(3*y*z^2) - (8*(-3454 + 2816*y - 72*y^2))/
        (9*z^2) - 128/((-1 + y)^3*z) - 784/(3*(-1 + y)^2*z) - 
       1744/(9*(-1 + y)*z) - 4400/(9*y^2*z) + 5696/(9*y*z) - 
       (8*(1156 + 1062*y - 1764*y^2))/(9*z) - (8*(128 - 128*z))/
        (9*(-1 + y + z)^3) + 64/((-1 + y)^2*(-1 + y + z)^2) - 
       1424/(9*(-1 + y)*(-1 + y + z)^2) + 4880/(9*y*(-1 + y + z)^2) + 
       128/((-1 + y)^3*(-1 + y + z)) + 80/(3*(-1 + y)^2*(-1 + y + z)) + 
       22528/(9*(-1 + y)*(-1 + y + z)) - 2096/(y^2*(-1 + y + z)) + 
       15472/(9*y*(-1 + y + z)) - (8*(1378 - 2187*z))/(9*(-1 + y + z)) - 
       (736*z)/(y + z)^4 + 18896/(9*y*(y + z)^2) + 2864/(9*y^2*(y + z)) - 
       27680/(9*y*(y + z)) - (8*(168 + 192*z))/(9*y^2) - 
       (8*(-72 + 607*z))/(9*(-1 + y + z)^2) - (8*(206 + 1863*z))/
        (9*(y + z)^2) - (8*(-564 + 2187*z))/(9*(y + z)) - 
       (8*(2592 + 2592*z))/(9*(-1 + y)^3) - (8*(-3628 + 2594*z))/
        (9*(y + z)^3) + Pi^2*(176/(3*y) + (16*(-10 + 3*y))/(3*z^2) - 
         400/(3*z) + 16/(3*y^2*z) - 16/(y*z) + 80/(3*z*(-1 + y + z)^2) + 
         64/(3*y^2*(-1 + y + z)) - 128/(3*y*(-1 + y + z)) + 
         16/(3*z^2*(-1 + y + z)) - (3200*z^2)/(y + z)^5 + 48/(y*(y + z)^2) + 
         48/(y^2*(y + z)) - 160/(3*y*(y + z)) + (16*(-28 + 44*z))/(3*y^2) + 
         (16*(-93 + 186*z - 116*z^2))/(3*(-1 + y + z)) + 
         (16*(-16 + 28*z - 10*z^2))/(3*(-1 + y + z)^2) + 
         (16*(124 - 186*z + 116*z^2))/(3*(y + z)) + 
         (16*(228 - 219*z + 126*z^2))/(3*(y + z)^2) + 
         (16*(-194 - 764*z + 136*z^2))/(3*(y + z)^3) + (16*(726*z + 540*z^2))/
          (3*(y + z)^4)))*G[-z, y] + (-5888/(3*(-1 + y)^2) + 
       (16*(61 - 288*z))/(3*y) + (16*(16 - 32*z))/(3*y^2) - 
       (9600*y^2)/(-1 + z)^4 + (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + 
       (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) + 448/(y*(-1 + z)) + 
       (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) + 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 944/(3*(-1 + y)*z^2) + 
       (16*(67 - 218*y + 6*y^2))/(3*z^2) - 608/((-1 + y)^2*z) - 
       2896/((-1 + y)*z) + 144/(y^2*z) - 880/(y*z) + 
       (16*(-165 - 324*y + 648*y^2))/(3*z) + 
       832/(3*(-1 + y)*(-1 + y + z)^2) + 64/(y*(-1 + y + z)^2) + 
       576/((-1 + y)^2*(-1 + y + z)) + 3984/((-1 + y)*(-1 + y + z)) - 
       1216/(y*(-1 + y + z)) + (16*(241 - 6*z))/(3*(-1 + y + z)) + 
       (256*z)/(y + z)^4 + (16*(-66 - 24*z))/(3*(y + z)^3) - 
       144/(y*(y + z)^2) - 144/(y^2*(y + z)) + 352/(y*(y + z)) + 
       (16*(63 + 3*z))/(3*(y + z)^2) + (16*(-6 + 6*z))/(3*(y + z)) + 
       (16*(117 + 10*z))/(3*(-1 + y + z)^2) + (16*(-68 + 288*z))/
        (3*(-1 + y)) + (16*(64 + 288*z))/(3*(-1 + y)^3))*G[0, 0, y] + 
     ((16*(67 - 288*z))/(3*y) + (16*(-156 - 96*z))/(3*(-1 + y)^2) + 
       (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
       (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + 
       (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) + 448/(y*(-1 + z)) + 
       (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) + 
       (16*(12 + 288*y - 444*y^2))/(3*z^3) - 592/((-1 + y)*z^2) + 
       (16*(-3 - 342*y + 6*y^2))/(3*z^2) + 160/((-1 + y)^2*z) - 
       1056/((-1 + y)*z) - 272/(y*z) + (16*(-123 - 324*y + 648*y^2))/(3*z) + 
       64/(3*(-1 + y)*(-1 + y + z)^2) + 160/(y*(-1 + y + z)^2) + 
       (16*(48 - 29*z))/(3*(-1 + y + z)^2) - 128/((-1 + y)^2*(-1 + y + z)) + 
       1840/((-1 + y)*(-1 + y + z)) - 1024/(y*(-1 + y + z)) - 
       (320*z)/(y + z)^4 + 96/(y + z)^3 + (16*(-3 - 36*z))/(3*(y + z)^2) + 
       (16*(39 - 24*z))/(3*(y + z)) + (16*(136 + 24*z))/(3*(-1 + y + z)) + 
       (16*(-88 + 288*z))/(3*(-1 + y)) + (16*(8 + 480*z))/(3*(-1 + y)^3))*
      G[0, 1 - z, y] + ((16*(272 - 576*z))/(3*(-1 + y)^3) + 
       (16*(-400 - 96*z))/(3*(-1 + y)^2) + (16*(164 - 96*z))/(3*(-1 + y)) - 
       (27328*y^2)/(-1 + z)^5 + (16*(-1896*y - 6852*y^2))/(3*(-1 + z)^4) + 
       (16*(-354 - 1956*y - 90*y^2))/(3*(-1 + z)^3) + 2224/(y*(-1 + z)^2) + 
       (16*(-228 - 54*y - 483*y^2))/(3*(-1 + z)^2) - 2384/(y^2*(-1 + z)) + 
       1728/(y*(-1 + z)) + (16*(-201 - 228*y + 612*y^2))/(3*(-1 + z)) + 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) - 1280/(3*(-1 + y)*z^2) - 
       32/(y*z^2) + (16*(-19 - 220*y - 129*y^2))/(3*z^2) + 
       96/((-1 + y)^2*z) - 352/((-1 + y)*z) - 32/(y^2*z) + 720/(y*z) + 
       (16*(221 + 228*y - 612*y^2))/(3*z) + (2304*z)/(-1 + y)^4 - 
       80/((-1 + y)*(-1 + y + z)^2) + 64/(y*(-1 + y + z)^2) - 
       128/((-1 + y)^2*(-1 + y + z)) - 1072/((-1 + y)*(-1 + y + z)) + 
       2736/(y^2*(-1 + y + z)) - 6464/(3*y*(-1 + y + z)) + 
       (16*(-158 - 84*z))/(3*(-1 + y + z)) + (1184*z)/(y + z)^4 - 
       608/(y*(y + z)^2) - 320/(y^2*(y + z)) + 544/(y*(y + z)) + 
       (16*(-330 + 6*z))/(3*(y + z)^3) + (16*(-56 + 31*z))/
        (3*(-1 + y + z)^2) + (16*(164 + 32*z))/(3*y^2) + 
       (16*(-75 + 84*z))/(3*(y + z)) + (16*(-401 + 96*z))/(3*y) + 
       (16*(90 + 117*z))/(3*(y + z)^2))*G[0, -z, y] + 
     ((32*(-78 - 96*z))/(3*(-1 + y)) + (32*(-2088*y + 2088*y^2))/
        (3*(-1 + z)^4) + (32*(-396 - 648*y + 1044*y^2))/(3*(-1 + z)^3) - 
       3712/(y*(-1 + z)^2) + (32*(192 + 792*y - 636*y^2))/(3*(-1 + z)^2) + 
       3456/(y^2*(-1 + z)) - 4096/(y*(-1 + z)) + (32*(108 - 684*y + 636*y^2))/
        (3*(-1 + z)) + (32*(-288*y + 408*y^2))/(3*z^3) + 
       3904/(3*(-1 + y)*z^2) + (32*(6 + 315*y))/(3*z^2) - 
       128/((-1 + y)^2*z) + 3072/((-1 + y)*z) + 64/(y*z) + 
       (32*(104 + 684*y - 636*y^2))/(3*z) + 32/(3*(-1 + y)*(-1 + y + z)^2) - 
       256/(y*(-1 + y + z)^2) - 5120/(3*(-1 + y + z)) + 
       128/((-1 + y)^2*(-1 + y + z)) - 2176/((-1 + y)*(-1 + y + z)) - 
       3456/(y^2*(-1 + y + z)) + 12608/(3*y*(-1 + y + z)) + 
       (32*(16 + 11*z))/(3*(-1 + y + z)^2) + (32*(378 + 48*z))/
        (3*(-1 + y)^2) + (32*(59 + 96*z))/(3*y) + (32*(-48 + 288*z))/
        (3*(-1 + y)^3))*G[1, 0, y] + (384/y + (-128 - 128*y)/z^2 + 
       128/(y*z^2) + 128/z - 256/(y^2*z) - 256/(z^2*(-1 + y + z)) + 
       256/(z*(-1 + y + z)) - (640*z)/(y + z)^4 + (640 - 896*z)/(y + z)^3 + 
       128/(y*(y + z)^2) + (512 - 512*z)/(y + z)^2 + 256/(y^2*(y + z)) + 
       384/(y*(y + z)) + (128 - 512*z)/(y + z) + (-512 + 512*z)/(-1 + y + z))*
      G[-1 - z, -z, y] + (128/(z*(-1 + y + z)^2) + 
       (128 - 128*z)/(-1 + y + z) + 256/(z*(-1 + y + z)) - 
       (128*z)/(y + z)^3 + (-128 + 128*z)/(y + z) + (128 + 128*z)/(y + z)^2)*
      G[1/2 - z, 1 - z, y] + (-128/(z*(-1 + y + z)^2) - 
       256/(z*(-1 + y + z)) + (128*z)/(y + z)^3 + (-128 - 128*z)/(y + z)^2 + 
       (128 - 128*z)/(y + z) + (-128 + 128*z)/(-1 + y + z))*
      G[1/2 - z, -z, y] + ((16*(67 - 288*z))/(3*y) + (16*(-156 - 96*z))/
        (3*(-1 + y)^2) + (16*(16 - 32*z))/(3*y^2) - (9600*y^2)/(-1 + z)^4 + 
       (16*(-1224*y - 1008*y^2))/(3*(-1 + z)^3) + 
       (16*(-324 - 408*y + 642*y^2))/(3*(-1 + z)^2) + 448/(y*(-1 + z)) + 
       (16*(-12 + 324*y - 648*y^2))/(3*(-1 + z)) + 
       (16*(12 + 288*y - 444*y^2))/(3*z^3) - 592/((-1 + y)*z^2) + 
       (16*(-3 - 342*y + 6*y^2))/(3*z^2) + 160/((-1 + y)^2*z) - 
       1056/((-1 + y)*z) - 272/(y*z) + (16*(-123 - 324*y + 648*y^2))/(3*z) + 
       64/(3*(-1 + y)*(-1 + y + z)^2) + 160/(y*(-1 + y + z)^2) + 
       (16*(48 - 29*z))/(3*(-1 + y + z)^2) - 128/((-1 + y)^2*(-1 + y + z)) + 
       1840/((-1 + y)*(-1 + y + z)) - 1024/(y*(-1 + y + z)) - 
       (320*z)/(y + z)^4 + 96/(y + z)^3 + (16*(-3 - 36*z))/(3*(y + z)^2) + 
       (16*(39 - 24*z))/(3*(y + z)) + (16*(136 + 24*z))/(3*(-1 + y + z)) + 
       (16*(-88 + 288*z))/(3*(-1 + y)) + (16*(8 + 480*z))/(3*(-1 + y)^3))*
      G[1 - z, 0, y] + ((16*(-12 - 576*z))/(3*(-1 + y)^2) + 
       (16*(569 - 288*z))/(3*y) + (16*(16 - 32*z))/(3*y^2) + 
       (576*y)/(-1 + z)^3 + (16*(-60 - 6*y))/(3*(-1 + z)^2) + 
       320/(y*(-1 + z)) + (16*(-90 + 12*y))/(3*(-1 + z)) + 
       (16*(-72 - 9*y))/(3*z^2) - 384/((-1 + y)*z^2) - 96/(y*z^2) + 
       (16*(95 - 12*y))/(3*z) + 224/((-1 + y)^2*z) + 416/((-1 + y)*z) + 
       1856/(3*y^2*z) - 944/(y*z) + 160/((-1 + y)*(-1 + y + z)^2) + 
       64/(y*(-1 + y + z)^2) + (16*(-18 - 57*z))/(3*(-1 + y + z)^2) - 
       224/((-1 + y)^2*(-1 + y + z)) - 416/((-1 + y)*(-1 + y + z)) - 
       128/(y*(-1 + y + z)) + (16*(36 - 45*z))/(3*(-1 + y + z)) - 
       (48*z)/(y + z)^4 - 224/(3*y*(y + z)^2) - 1856/(3*y^2*(y + z)) - 
       2656/(3*y*(y + z)) + (16*(-18 + 45*z))/(3*(y + z)) + 
       (16*(34 + 52*z))/(3*(y + z)^3) + (16*(-263 + 123*z))/(3*(y + z)^2) + 
       (16*(-186 + 288*z))/(3*(-1 + y)))*G[1 - z, 1 - z, y] + 
     ((16*(272 - 576*z))/(3*(-1 + y)^3) + (16*(-586 - 96*z))/(3*(-1 + y)^2) + 
       (16*(65 - 96*z))/(3*(-1 + y)) + (16*(16 - 32*z))/(3*y^2) + 
       (27328*y^2)/(-1 + z)^5 + (16*(5496*y + 3900*y^2))/(3*(-1 + z)^4) + 
       (16*(1182 + 3702*y - 1062*y^2))/(3*(-1 + z)^3) - 208/(y*(-1 + z)^2) + 
       (16*(-18 - 1323*y + 1101*y^2))/(3*(-1 + z)^2) + 688/(y^2*(-1 + z)) + 
       704/(y*(-1 + z)) + (16*(36 + 1356*y - 1212*y^2))/(3*(-1 + z)) + 
       (16*(-12 + 288*y - 372*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) - 
       320/((-1 + y)*z^2) + 160/(y*z^2) + (16*(27 - 300*y + 111*y^2))/
        (3*z^2) - 256/((-1 + y)^3*z) + 192/((-1 + y)^2*z) - 
       1344/((-1 + y)*z) - 96/(y^3*z) - 2944/(3*y^2*z) + 1488/(y*z) + 
       (16*(-56 - 1356*y + 1212*y^2))/(3*z) + (2304*z)/(-1 + y)^4 + 
       128/((-1 + y)^2*(-1 + y + z)^2) - 848/(3*(-1 + y)*(-1 + y + z)^2) + 
       64/(y*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) - 
       224/((-1 + y)^2*(-1 + y + z)) + 48/((-1 + y)*(-1 + y + z)) - 
       272/(y^2*(-1 + y + z)) + 352/(y*(-1 + y + z)) - (960*z)/(y + z)^5 + 
       96/(y*(y + z)^3) + (16*(-206 - 443*z))/(3*(y + z)^3) + 
       96/(y^2*(y + z)^2) + 1792/(3*y*(y + z)^2) + (16*(772 - 183*z))/
        (3*(y + z)^2) + 96/(y^3*(y + z)) + 4192/(3*y^2*(y + z)) + 
       2672/(3*y*(y + z)) + (16*(261 - 168*z))/(3*(y + z)) + 
       (16*(-50 + 22*z))/(3*(-1 + y + z)^2) + (16*(-334 + 96*z))/(3*y) + 
       (16*(-275 + 168*z))/(3*(-1 + y + z)) + (16*(144 + 282*z))/
        (3*(y + z)^4))*G[1 - z, -z, y] + (64/(-1 + y)^2 - 160/(-1 + y) + 
       224/y + (-3072*y - 3072*y^2)/(-1 + z)^4 + (-768 - 4224*y - 384*y^2)/
        (-1 + z)^3 - 384/(y*(-1 + z)^2) + (-1728 - 1024*y - 64*y^2)/
        (-1 + z)^2 + 384/(y^2*(-1 + z)) + 256/(y*(-1 + z)) + 
       (64 + 448*y + 128*y^2)/(-1 + z) - 128/((-1 + y)*z^2) + 
       (-128 - 192*y - 64*y^2)/z^2 + 256/((-1 + y)^2*z) + 608/((-1 + y)*z) - 
       480/(y^2*z) + 800/(y*z) + (-64 - 448*y - 128*y^2)/z - 
       96/((-1 + y)*(-1 + y + z)^2) + 128/(y*(-1 + y + z)^2) + 
       (32 - 112*z)/(-1 + y + z)^2 - 192/((-1 + y)^2*(-1 + y + z)) - 
       736/((-1 + y)*(-1 + y + z)) - 384/(y^2*(-1 + y + z)) + 
       64/(y*(-1 + y + z)) - (896*z)/(y + z)^4 + 480/(y*(y + z)^2) + 
       (-1536 - 320*z)/(y + z)^2 + 480/(y^2*(y + z)) - 800/(y*(y + z)) + 
       (832 - 352*z)/(y + z) + (1728 + 192*z)/(y + z)^3 + 
       (-688 + 352*z)/(-1 + y + z))*G[-z, 0, y] + 
     ((-16*(700 - 692*z))/(3*y^2) - (16*(-204 - 192*z))/(3*(-1 + y)^2) - 
       (16*(-285 - 96*z))/(3*y) - (16*(-1800*y - 1800*y^2))/(3*(-1 + z)^4) - 
       (16*(-360 - 3168*y - 1008*y^2))/(3*(-1 + z)^3) + 1312/(y*(-1 + z)^2) - 
       (16*(-378 - 138*y + 642*y^2))/(3*(-1 + z)^2) - 1184/(y^2*(-1 + z)) + 
       960/(y*(-1 + z)) - (16*(72 - 6*y - 648*y^2))/(3*(-1 + z)) - 
       (16*(12 + 288*y - 444*y^2))/(3*z^3) + 128/((-1 + y)^2*z^2) + 
       2720/(3*(-1 + y)*z^2) - 96/(y*z^2) - (16*(-66 - 360*y + 6*y^2))/
        (3*z^2) - 256/((-1 + y)^3*z) - 480/((-1 + y)^2*z) + 
       544/((-1 + y)*z) + 96/(y^3*z) - 320/(3*y^2*z) - 112/(y*z) - 
       (16*(-315 + 6*y + 648*y^2))/(3*z) + 128/((-1 + y)^2*(-1 + y + z)^2) - 
       1184/(3*(-1 + y)*(-1 + y + z)^2) - 64/(y*(-1 + y + z)^2) - 
       (16*(38 - 71*z))/(3*(-1 + y + z)^2) + 256/((-1 + y)^3*(-1 + y + z)) + 
       544/((-1 + y)^2*(-1 + y + z)) - 608/((-1 + y)*(-1 + y + z)) + 
       1472/(y^2*(-1 + y + z)) - 800/(3*y*(-1 + y + z)) - 
       (16*(190 - 99*z))/(3*(-1 + y + z)) + (960*z)/(y + z)^5 - 
       (16*(144 - 267*z))/(3*(y + z)^4) - 96/(y*(y + z)^3) - 
       96/(y^2*(y + z)^2) + 2240/(3*y*(y + z)^2) - 96/(y^3*(y + z)) + 
       3680/(3*y^2*(y + z)) - 32/(3*y*(y + z)) - (16*(-78 + 96*z))/
        (3*(-1 + y)) - (16*(-237 + 99*z))/(3*(y + z)) - 
       (16*(142 + 106*z))/(3*(y + z)^3) - (16*(-428 + 120*z))/(3*(y + z)^2))*
      G[-z, 1 - z, y] + ((-16*(-172 - 724*z))/(3*y^2) - 
       (16*(-366 - 384*z))/(3*(-1 + y)^2) - (16*(-914 - 192*z))/(3*y) - 
       (16*(-2952*y - 2952*y^2))/(3*(-1 + z)^4) - 
       (16*(-450 - 4554*y - 1152*y^2))/(3*(-1 + z)^3) + 3344/(y*(-1 + z)^2) - 
       (16*(-1044 - 501*y + 618*y^2))/(3*(-1 + z)^2) - 3312/(y^2*(-1 + z)) + 
       1280/(y*(-1 + z)) - (16*(-21 + 198*y - 600*y^2))/(3*(-1 + z)) - 
       (16*(-24 + 576*y - 744*y^2))/(3*z^3) + 64/((-1 + y)^2*z^2) + 
       1696/(3*(-1 + y)*z^2) - 64/(y*z^2) - (16*(60 - 468*y - 18*y^2))/
        (3*z^2) - 128/((-1 + y)^3*z) - 832/((-1 + y)^2*z) + 
       560/((-1 + y)*z) + 3184/(3*y^2*z) - 6592/(3*y*z) - 
       (16*(-308 - 198*y + 600*y^2))/(3*z) + 64/((-1 + y)^2*(-1 + y + z)^2) + 
       656/(3*(-1 + y)*(-1 + y + z)^2) - 32/(y*(-1 + y + z)^2) + 
       128/((-1 + y)^3*(-1 + y + z)) + 736/((-1 + y)^2*(-1 + y + z)) - 
       752/((-1 + y)*(-1 + y + z)) + 3952/(y^2*(-1 + y + z)) - 
       8320/(3*y*(-1 + y + z)) - (4864*z)/(y + z)^4 - 
       (16*(-956 - 686*z))/(3*(y + z)^3) - 2032/(3*y*(y + z)^2) - 
       (16*(1453 - 21*z))/(3*(y + z)^2) - 5872/(3*y^2*(y + z)) - 
       4640/(3*y*(y + z)) - (16*(237 - 27*z))/(3*(y + z)) - 
       (16*(-514 + 27*z))/(3*(-1 + y + z)) - (16*(4 + 59*z))/
        (3*(-1 + y + z)^2) - (16*(-165 + 192*z))/(3*(-1 + y)))*G[-z, -z, y] + 
     (1856/(-1 + y)^2 + 384/((-1 + y)*z^2) + (384 + 384*y)/z^2 + 512/z + 
       (4096*z)/(-1 + y)^3 - 384/((-1 + y)*(-1 + y + z)^2) - 
       1344/(-1 + y + z) - (384*z)/(y + z)^4 - 640/(y + z)^2 - 
       128/(z*(y + z)^2) + 320/(y + z) + 128/(z*(y + z)) + 
       (512 + 128*z)/(y + z)^3 + (768 + 192*z)/(-1 + y + z)^2)*
      G[0, 0, 0, y] + (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 
       32/((-1 + y)*z^2) + (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 
       288/(y*z) + 352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 
       352/(z^2*(-1 + y + z)) - 160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + 
       (-128 - 32*z)/(y + z)^3 + 160/(y + z)^2 + 32/(z*(y + z)^2) - 
       96/(y + z) - 32/(z*(y + z)) + (672 + 160*z)/(-1 + y + z)^2 + 
       (32 + 4096*z)/(-1 + y)^3)*G[0, 0, 1 - z, y] + 
     (-1344/(-1 + y)^2 + 32/(-1 + y) - 384/y^2 - 352/y + 
       (-32 - 2048*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
       (6528*y + 10176*y^2)/(-1 + z)^4 + (1728 + 5440*y - 1536*y^2)/
        (-1 + z)^3 - 448/(y*(-1 + z)^2) + (928 - 1184*y + 1696*y^2)/
        (-1 + z)^2 + 448/(y^2*(-1 + z)) - 320/(y*(-1 + z)) + 
       (-384 + 1152*y - 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
       (-32 + 96*y + 160*y^2)/z^2 - 256/((-1 + y)*z) + 192/(y^2*z) - 
       288/(y*z) + (-736 - 1152*y + 1856*y^2)/z + 
       128/((-1 + y)*(-1 + y + z)^2) + (-544 - 96*z)/(-1 + y + z)^2 + 
       896/(-1 + y + z) + 96/((-1 + y)*(-1 + y + z)) - 
       640/(y^2*(-1 + y + z)) + 320/(y*(-1 + y + z)))*G[0, 0, -z, y] + 
     (-448/(-1 + y)^2 - 480/y - (22272*y^2)/(-1 + z)^5 + 
       (-15360*y - 22272*y^2)/(-1 + z)^4 + (-3968 - 13056*y + 3072*y^2)/
        (-1 + z)^3 + 1024/(y*(-1 + z)^2) + (-2176 + 2496*y - 3392*y^2)/
        (-1 + z)^2 - 1024/(y^2*(-1 + z)) + 512/(y*(-1 + z)) + 
       (320 - 2560*y + 3712*y^2)/(-1 + z) - 192/((-1 + y)*z^2) + 
       (-192 - 192*y - 320*y^2)/z^2 + 512/((-1 + y)*z) + 480/(y*z) + 
       (-832 + 2560*y - 3712*y^2)/z - (2048*z)/(-1 + y)^3 + 
       192/((-1 + y)*(-1 + y + z)^2) + (-256 - 128*z)/(-1 + y + z)^2 + 
       384/(-1 + y + z) - 512/((-1 + y)*(-1 + y + z)) + 
       1024/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)))*G[0, 1, 0, y] + 
     (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 32/((-1 + y)*z^2) + 
       (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 288/(y*z) + 
       352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 352/(z^2*(-1 + y + z)) - 
       160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 
       160/(y + z)^2 + 32/(z*(y + z)^2) - 96/(y + z) - 32/(z*(y + z)) + 
       (672 + 160*z)/(-1 + y + z)^2 + (32 + 4096*z)/(-1 + y)^3)*
      G[0, 1 - z, 0, y] + (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + 
       (-64 - 64*y)/z^2 - 64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
       (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 
       320/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 800/(y + z)^2 - 
       160/(z*(y + z)^2) + 544/(y + z) + 160/(z*(y + z)) + 
       (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
      G[0, 1 - z, 1 - z, y] + (-832/(-1 + y)^2 + 64/(-1 + y) + 
       (-64 - 2048*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
       (7488*y + 10176*y^2)/(-1 + z)^4 + (896 + 6080*y - 1536*y^2)/
        (-1 + z)^3 + (-224 - 992*y + 1696*y^2)/(-1 + z)^2 + 
       (-576 + 896*y - 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
       (-64 - 128*y + 160*y^2)/z^2 + 32/((-1 + y)^2*z) - 512/((-1 + y)*z) + 
       (448 - 896*y + 1856*y^2)/z + 128/((-1 + y)*(-1 + y + z)^2) - 
       (128*z)/(-1 + y + z)^2 - 32/((-1 + y)^2*(-1 + y + z)) + 
       192/((-1 + y)*(-1 + y + z)) + (1504 - 192*z)/(-1 + y + z) + 
       192/((-1 + z)^2*(-1 + y + z)) + 192/((-1 + z)*(-1 + y + z)) + 
       (1152*z)/(y + z)^4 + (-1728 - 160*z)/(y + z)^3 + 576/(z*(y + z)^2) - 
       480/(z*(y + z)) + (-832 + 192*z)/(y + z) + (1248 + 256*z)/(y + z)^2)*
      G[0, 1 - z, -z, y] + (-64/(-1 + y)^3 + 128/(-1 + y)^2 + 64/(-1 + y) - 
       64/y - (3072*y^2)/(-1 + z)^5 + (-2304*y - 1920*y^2)/(-1 + z)^4 + 
       (-512 - 2176*y)/(-1 + z)^3 + 128/(y*(-1 + z)^2) + 
       (-320 + 128*y)/(-1 + z)^2 + (-448 - 256*y)/(-1 + z) - 
       128/(y^2*(-1 + z)) - 128/(y*(-1 + z)) + 64/((-1 + y)*z^2) + 
       (64 + 64*y)/z^2 - 64/(y^2*z) + 128/(y*z) + (-128 + 256*y)/z + 
       (32 - 32*z)/(-1 + y + z)^2 + 160/(-1 + y + z) - 
       320/((-1 + y)*(-1 + y + z)) + 128/(y^2*(-1 + y + z)) + 
       128/(y*(-1 + y + z)) - (192*z)/(y + z)^4 - 320/(y + z)^2 + 
       64/(y*(y + z)^2) + 160/(y + z) + 64/(y^2*(y + z)) - 64/(y*(y + z)) + 
       (256 + 64*z)/(y + z)^3)*G[0, -z, 0, y] + 
     (-448/(-1 + y)^2 + 64/(-1 + y) - 448/y + (512 - 1408*z)/y^2 + 
       (-64 - 1024*z)/(-1 + y)^3 + (9600*y^2)/(-1 + z)^5 + 
       (6720*y + 10176*y^2)/(-1 + z)^4 + (1472 + 5632*y - 1536*y^2)/
        (-1 + z)^3 - 288/(y*(-1 + z)^2) + (672 - 1088*y + 1696*y^2)/
        (-1 + z)^2 + 288/(y^2*(-1 + z)) - 192/(y*(-1 + z)) + 
       (-384 + 1088*y - 1856*y^2)/(-1 + z) - 96/((-1 + y)*z^2) + 
       (32 - 160*y + 160*y^2)/z^2 + 256/((-1 + y)*z) + 512/(y^2*z) - 
       672/(y*z) + (704 - 1088*y + 1856*y^2)/z + 
       160/((-1 + y)*(-1 + y + z)^2) - (96*z)/(-1 + y + z)^2 - 
       576/((-1 + y)*(-1 + y + z)) - 608/(y^2*(-1 + y + z)) + 
       448/(y*(-1 + y + z)) + (288 - 192*z)/(-1 + y + z) + 
       (1344*z)/(y + z)^4 + (-1984 - 224*z)/(y + z)^3 - 640/(y*(y + z)^2) - 
       640/(y^2*(y + z)) + 544/(y*(y + z)) + (-1024 + 192*z)/(y + z) + 
       (1568 + 256*z)/(y + z)^2)*G[0, -z, 1 - z, y] + 
     (-832/(-1 + y)^2 - 96/(-1 + y) - 512/y + (96 - 2048*z)/(-1 + y)^3 + 
       (512 - 1408*z)/y^2 + (15744*y^2)/(-1 + z)^5 + (10272*y + 14016*y^2)/
        (-1 + z)^4 + (3232 + 9344*y - 1536*y^2)/(-1 + z)^3 - 
       1184/(y*(-1 + z)^2) + (2464 - 1504*y + 1696*y^2)/(-1 + z)^2 + 
       1184/(y^2*(-1 + z)) - 448/(y*(-1 + z)) + (736 + 1856*y - 1856*y^2)/
        (-1 + z) - 224/((-1 + y)*z^2) + (-416 - 608*y + 160*y^2)/z^2 + 
       64/((-1 + y)^2*z) - 512/((-1 + y)*z) - 1184/(y^2*z) + 768/(y*z) + 
       (-704 - 1856*y + 1856*y^2)/z + 64/((-1 + y)*(-1 + y + z)^2) - 
       64/((-1 + y)^2*(-1 + y + z)) + 992/((-1 + y)*(-1 + y + z)) - 
       1504/(y^2*(-1 + y + z)) + 704/(y*(-1 + y + z)) - (1536*z)/(y + z)^4 + 
       1056/(y*(y + z)^2) + (-1472 - 736*z)/(y + z)^2 + 1056/(y^2*(y + z)) - 
       832/(y*(y + z)) + (1024 - 448*z)/(y + z) + (2880 + 128*z)/(y + z)^3 + 
       (-640 + 256*z)/(-1 + y + z)^2 + (-704 + 448*z)/(-1 + y + z))*
      G[0, -z, -z, y] + (-832/(-1 + y)^2 - 352/y + (-256 - 256*y)/z^2 - 
       192/z + 352/(y*z) - (3072*z)/(-1 + y)^3 - 256/(z*(-1 + y + z)^2) + 
       1120/(-1 + y + z) - 256/(z^2*(-1 + y + z)) + 512/(z*(-1 + y + z)) + 
       (-576 + 96*z)/(-1 + y + z)^2)*G[1, 0, 0, y] + 
     (-960/(-1 + y)^2 - 64/(-1 + y) - 416/y + (64 - 3072*z)/(-1 + y)^3 + 
       (-192 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 768/z + 320/((-1 + y)*z) + 
       416/(y*z) + (-480 - 96*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       832/(-1 + y + z) - 64/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*
      G[1, 0, 1 - z, y] + (704/(-1 + y)^2 + 64/(-1 + y) - 160/y + 
       64/((-1 + y)*z^2) + (128 + 192*y)/z^2 + 192/z - 320/((-1 + y)*z) + 
       160/(y*z) + 96/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
       800/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
       (-64 + 3072*z)/(-1 + y)^3)*G[1, 0, -z, y] + 
     (704/y + (384 + 384*y)/z^2 + 576/z - 704/(y*z) + 
       384/(z*(-1 + y + z)^2) - 352/(-1 + y + z) + 384/(z^2*(-1 + y + z)) - 
       512/(z*(-1 + y + z)) + (320 + 416*z)/(-1 + y + z)^2)*G[1, 1, 0, y] + 
     (-960/(-1 + y)^2 - 64/(-1 + y) - 416/y + (64 - 3072*z)/(-1 + y)^3 + 
       (-192 - 192*y)/z^2 - 64/((-1 + y)*z^2) - 768/z + 320/((-1 + y)*z) + 
       416/(y*z) + (-480 - 96*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       832/(-1 + y + z) - 64/(z^2*(-1 + y + z)) - 64/(z*(-1 + y + z)))*
      G[1, 1 - z, 0, y] + (704/(-1 + y)^2 + 64/(-1 + y) - 160/y + 
       64/((-1 + y)*z^2) + (128 + 192*y)/z^2 + 192/z - 320/((-1 + y)*z) + 
       160/(y*z) + 96/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) - 
       800/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + 576/(z*(-1 + y + z)) + 
       (-64 + 3072*z)/(-1 + y)^3)*G[1, 1 - z, -z, y] + 
     (1792/(-1 + y)^2 - 32/(-1 + y) + 288/y - 32/((-1 + y)*z^2) + 
       (320 + 320*y)/z^2 + 704/z + 160/((-1 + y)*z) - 288/(y*z) + 
       352/(z*(-1 + y + z)^2) - 1280/(-1 + y + z) + 352/(z^2*(-1 + y + z)) - 
       160/(z*(-1 + y + z)) + (96*z)/(y + z)^4 + (-128 - 32*z)/(y + z)^3 + 
       160/(y + z)^2 + 32/(z*(y + z)^2) - 96/(y + z) - 32/(z*(y + z)) + 
       (672 + 160*z)/(-1 + y + z)^2 + (32 + 4096*z)/(-1 + y)^3)*
      G[1 - z, 0, 0, y] + (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + 
       (-64 - 64*y)/z^2 - 64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
       (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 
       320/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 800/(y + z)^2 - 
       160/(z*(y + z)^2) + 544/(y + z) + 160/(z*(y + z)) + 
       (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
      G[1 - z, 0, 1 - z, y] + (-832/(-1 + y)^2 + 64/(-1 + y) + 832/y + 
       (-64 - 2048*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
       (-7296*y - 10176*y^2)/(-1 + z)^4 + (-1152 - 5888*y + 1536*y^2)/
        (-1 + z)^3 - 32/(y*(-1 + z)^2) + (-32 + 1088*y - 1696*y^2)/
        (-1 + z)^2 + 32/(y^2*(-1 + z)) - 64/(y*(-1 + z)) + 
       (576 - 960*y + 1856*y^2)/(-1 + z) - 160/((-1 + y)*z^2) + 
       (-224 - 288*y - 160*y^2)/z^2 - 512/((-1 + y)*z) + 704/(y^2*z) - 
       736/(y*z) + (-320 + 960*y - 1856*y^2)/z + 
       224/((-1 + y)*(-1 + y + z)^2) + (-160 - 128*z)/(-1 + y + z)^2 + 
       192/((-1 + y)*(-1 + y + z)) + 288/(y^2*(-1 + y + z)) - 
       192/(y*(-1 + y + z)) + (928 - 192*z)/(-1 + y + z) + 
       (1152*z)/(y + z)^4 + (-1728 - 160*z)/(y + z)^3 - 576/(y*(y + z)^2) - 
       576/(y^2*(y + z)) + 480/(y*(y + z)) + (-832 + 192*z)/(y + z) + 
       (1248 + 256*z)/(y + z)^2 + (-512 + 1408*z)/y^2)*G[1 - z, 0, -z, y] + 
     (-448/(-1 + y)^2 - 96/y + (22272*y^2)/(-1 + z)^5 + 
       (15360*y + 22272*y^2)/(-1 + z)^4 + (3968 + 13056*y - 3072*y^2)/
        (-1 + z)^3 - 1024/(y*(-1 + z)^2) + (2176 - 2496*y + 3392*y^2)/
        (-1 + z)^2 + 1024/(y^2*(-1 + z)) - 512/(y*(-1 + z)) + 
       (-320 + 2560*y - 3712*y^2)/(-1 + z) - 64/((-1 + y)*z^2) + 
       (-64 - 64*y + 320*y^2)/z^2 + 512/((-1 + y)*z) + 96/(y*z) + 
       (832 - 2560*y + 3712*y^2)/z - (2048*z)/(-1 + y)^3 - 
       256/(-1 + y + z)^2 + 64/((-1 + y)*(-1 + y + z)^2) + 128/(-1 + y + z) - 
       512/((-1 + y)*(-1 + y + z)) - 1024/(y^2*(-1 + y + z)) + 
       512/(y*(-1 + y + z)))*G[1 - z, 1, 0, y] + 
     (1024/(-1 + y)^2 - 64/(-1 + y) - 64/y + (-64 - 64*y)/z^2 - 
       64/((-1 + y)*z^2) + 320/((-1 + y)*z) + 64/(y*z) + 
       (224 - 32*z)/(-1 + y + z)^2 - 512/(-1 + y + z) - 
       320/(z*(-1 + y + z)) - (480*z)/(y + z)^4 - 800/(y + z)^2 - 
       160/(z*(y + z)^2) + 544/(y + z) + 160/(z*(y + z)) + 
       (640 + 160*z)/(y + z)^3 + (64 + 3072*z)/(-1 + y)^3)*
      G[1 - z, 1 - z, 0, y] + ((-128 + 32*y)/z^2 + 192/z - 
       32/(z*(-1 + y + z)^2) - (32*z)/(-1 + y + z)^2 - 192/(-1 + y + z) + 
       32/(z^2*(-1 + y + z)) - (96*z)/(y + z)^4 + (128 - 416*z)/(y + z)^3 - 
       32/(z*(y + z)^2) + 96/(y + z) + 32/(z*(y + z)) + 
       (-224 + 512*z)/(y + z)^2)*G[1 - z, 1 - z, 1 - z, y] + 
     (-448/(-1 + y)^2 + 64/(-1 + y) + 64/y + (896 - 1408*z)/y^2 + 
       (-64 - 1024*z)/(-1 + y)^3 - (9600*y^2)/(-1 + z)^5 + 
       (-6720*y - 10176*y^2)/(-1 + z)^4 + (-1472 - 5632*y + 1536*y^2)/
        (-1 + z)^3 + 288/(y*(-1 + z)^2) + (-672 + 1088*y - 1696*y^2)/
        (-1 + z)^2 - 288/(y^2*(-1 + z)) + 192/(y*(-1 + z)) + 
       (384 - 1088*y + 1856*y^2)/(-1 + z) - 64/((-1 + y)*z^2) + 
       (-96 - 224*y - 160*y^2)/z^2 + 32/((-1 + y)^2*z) - 512/((-1 + y)*z) - 
       96/(y^4*z) + 32/(y^3*z) + 192/(y^2*z) - 416/(y*z) + 
       (-384 + 1088*y - 1856*y^2)/z + 96/((-1 + y)*(-1 + y + z)^2) - 
       32/((-1 + y)^2*(-1 + y + z)) + 192/((-1 + y)*(-1 + y + z)) + 
       160/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)) - (960*z)/(y + z)^6 + 
       96/(y*(y + z)^4) + 96/(y^2*(y + z)^3) - 32/(y*(y + z)^3) + 
       (-1248 - 288*z)/(y + z)^3 + 96/(y^3*(y + z)^2) - 32/(y^2*(y + z)^2) - 
       512/(y*(y + z)^2) + (1568 - 352*z)/(y + z)^2 + 96/(y^4*(y + z)) - 
       32/(y^3*(y + z)) - 512/(y^2*(y + z)) + 416/(y*(y + z)) + 
       (-160 - 64*z)/(y + z) + (-800 + 64*z)/(-1 + y + z) + 
       (-96 + 64*z)/(-1 + y + z)^2 + (768 + 192*z)/(y + z)^5 + 
       (-96 + 768*z)/(y + z)^4)*G[1 - z, 1 - z, -z, y] + 
     (-64/(-1 + y)^3 + 128/(-1 + y)^2 + 64/(-1 + y) + (3072*y^2)/(-1 + z)^5 + 
       (2304*y + 1920*y^2)/(-1 + z)^4 + (512 + 2176*y)/(-1 + z)^3 + 
       (320 - 128*y)/(-1 + z)^2 + (448 + 256*y)/(-1 + z) + (-64 - 64*y)/z^2 - 
       64/((-1 + y)*z^2) + (-320 - 256*y)/z - 512/((-1 + y)*z) + 
       128/((-1 + y)*(-1 + y + z)^2) + 160/(-1 + y + z) + 
       192/((-1 + y)*(-1 + y + z)) - 128/((-1 + z)^2*(-1 + y + z)) + 
       128/((-1 + z)*(-1 + y + z)) + (192*z)/(y + z)^4 + 
       (-256 - 64*z)/(y + z)^3 + 320/(y + z)^2 + 64/(z*(y + z)^2) - 
       288/(y + z) - 64/(z*(y + z)) + (-32 + 32*z)/(-1 + y + z)^2)*
      G[1 - z, -z, 0, y] + (-448/(-1 + y)^2 + 64/(-1 + y) + 160/y + 
       (896 - 1408*z)/y^2 + (-64 - 1024*z)/(-1 + y)^3 - 
       (9600*y^2)/(-1 + z)^5 + (-6720*y - 10176*y^2)/(-1 + z)^4 + 
       (-1472 - 5632*y + 1536*y^2)/(-1 + z)^3 + 288/(y*(-1 + z)^2) + 
       (-672 + 1088*y - 1696*y^2)/(-1 + z)^2 - 288/(y^2*(-1 + z)) + 
       192/(y*(-1 + z)) + (384 - 1088*y + 1856*y^2)/(-1 + z) + 
       128/((-1 + y)*z^2) + (128 + 192*y - 160*y^2)/z^2 + 64/((-1 + y)^2*z) - 
       256/((-1 + y)*z) + 96/(y^4*z) - 32/(y^3*z) - 96/(y^2*z) - 288/(y*z) + 
       (320 + 1088*y - 1856*y^2)/z - 128/((-1 + y)*(-1 + y + z)^2) - 
       64/((-1 + y)^2*(-1 + y + z)) - 64/((-1 + y)*(-1 + y + z)) + 
       160/(y^2*(-1 + y + z)) + 64/(y*(-1 + y + z)) + 
       (-544 - 320*z)/(-1 + y + z) + (960*z)/(y + z)^6 + 
       (-768 - 192*z)/(y + z)^5 - 96/(y*(y + z)^4) - 96/(y^2*(y + z)^3) + 
       32/(y*(y + z)^3) - 96/(y^3*(y + z)^2) + 32/(y^2*(y + z)^2) - 
       224/(y*(y + z)^2) - 96/(y^4*(y + z)) + 32/(y^3*(y + z)) - 
       224/(y^2*(y + z)) + 192/(y*(y + z)) + (32 + 160*z)/(-1 + y + z)^2 + 
       (-896 + 320*z)/(y + z) + (-928 + 640*z)/(y + z)^3 + 
       (96 + 960*z)/(y + z)^4)*G[1 - z, -z, 1 - z, y] + 
     (-832/(-1 + y)^2 - 96/(-1 + y) - 544/y + (96 - 2048*z)/(-1 + y)^3 - 
       (15744*y^2)/(-1 + z)^5 + (-10272*y - 14016*y^2)/(-1 + z)^4 + 
       (-3232 - 9344*y + 1536*y^2)/(-1 + z)^3 + 1184/(y*(-1 + z)^2) + 
       (-2464 + 1504*y - 1696*y^2)/(-1 + z)^2 - 1184/(y^2*(-1 + z)) + 
       448/(y*(-1 + z)) + (-736 - 1856*y + 1856*y^2)/(-1 + z) + 
       160/((-1 + y)*z^2) + (128 + 64*y - 160*y^2)/z^2 - 64/((-1 + y)^2*z) + 
       256/((-1 + y)*z) - 672/(y^2*z) + 800/(y*z) + 
       (-1088 + 1856*y - 1856*y^2)/z - 192/((-1 + y)*(-1 + y + z)^2) + 
       (-32 - 64*z)/(-1 + y + z)^2 + 64/((-1 + y)^2*(-1 + y + z)) + 
       224/((-1 + y)*(-1 + y + z)) + 1120/(y^2*(-1 + y + z)) - 
       704/(y*(-1 + y + z)) - (2208*z)/(y + z)^4 + 1184/(y*(y + z)^2) + 
       (-2304 - 576*z)/(y + z)^2 + 1184/(y^2*(y + z)) - 960/(y*(y + z)) + 
       (1472 - 448*z)/(y + z) + (3392 + 384*z)/(y + z)^3 + 
       (704 + 448*z)/(-1 + y + z) + (-1280 + 1408*z)/y^2)*
      G[1 - z, -z, -z, y] + (-32/y - 192/z - 64/(y^2*z) + 96/(y*z) + 
       32/(-1 + y + z)^2 - (192*z)/(y + z)^4 - 320/(y + z)^2 + 
       64/(y*(y + z)^2) + 160/(y + z) + 64/(y^2*(y + z)) - 64/(y*(y + z)) + 
       (256 + 64*z)/(y + z)^3)*G[-z, 0, 0, y] + 
     (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 192/(y*z) + 
       (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       224/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
       480/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
      G[-z, 0, 1 - z, y] + (96/y + (-160 - 352*y)/z^2 + 32/z - 736/(y^2*z) + 
       672/(y*z) + 128/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
       32/(z^2*(-1 + y + z)) - (1536*z)/(y + z)^4 + 1056/(y*(y + z)^2) + 
       (-1472 - 736*z)/(y + z)^2 + 1056/(y^2*(y + z)) - 832/(y*(y + z)) + 
       (1024 - 448*z)/(y + z) + (-96 + 96*z)/(-1 + y + z)^2 + 
       (2880 + 128*z)/(y + z)^3 + (-256 + 448*z)/(-1 + y + z) + 
       (-896 + 1408*z)/y^2)*G[-z, 0, -z, y] + 
     (-128/y - 128/z - 128/(y^2*z) + 256/(y*z) - (384*z)/(y + z)^4 - 
       640/(y + z)^2 + 128/(y*(y + z)^2) + 384/(y + z) + 128/(y^2*(y + z)) - 
       128/(y*(y + z)) + (512 + 128*z)/(y + z)^3)*G[-z, -1 - z, -z, y] + 
     (64/y + (-64 - 64*y)/z^2 + 128/(y^2*z) - 192/(y*z) + 
       (-96 - 32*z)/(-1 + y + z)^2 - 64/(z*(-1 + y + z)^2) + 
       224/(-1 + y + z) - 64/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
       480/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*
      G[-z, 1 - z, 0, y] + (-704/y + (1408 - 2816*z)/y^2 - 32/z^2 - 320/z - 
       128/(y^2*z) - 64/(y*z) + 96/(z*(-1 + y + z)^2) - 928/(-1 + y + z) - 
       448/(y^2*(-1 + y + z)) + 512/(y*(-1 + y + z)) + (672*z)/(y + z)^4 - 
       320/(y*(y + z)^2) + (640 - 320*z)/(y + z)^2 - 256/(y + z) - 
       320/(y^2*(y + z)) + 256/(y*(y + z)) + (32 + 128*z)/(-1 + y + z)^2 + 
       (-896 + 160*z)/(y + z)^3)*G[-z, 1 - z, 1 - z, y] + 
     (352/y + (-160 + 64*y)/z^2 - 448/z - 480/(y^2*z) + 416/(y*z) + 
       256/(y^2*(-1 + y + z)) - 512/(y*(-1 + y + z)) - (2112*z)/(y + z)^4 + 
       1120/(y*(y + z)^2) + (-2304 - 256*z)/(y + z)^2 + 1120/(y^2*(y + z)) - 
       896/(y*(y + z)) + (1024 - 192*z)/(y + z) + 
       (32 + 32*z)/(-1 + y + z)^2 + (960 + 192*z)/(-1 + y + z) + 
       (3136 + 608*z)/(y + z)^3 + (-1792 + 2816*z)/y^2)*G[-z, 1 - z, -z, y] + 
     (-128/y + (-256 - 256*y)/z^2 - 384/z + 128/(y^2*z) + 
       (-192 - 128*z)/(-1 + y + z)^2 - 256/(z*(-1 + y + z)^2) + 
       544/(-1 + y + z) - 256/(z^2*(-1 + y + z)) + (384*z)/(y + z)^4 + 
       (-512 - 128*z)/(y + z)^3 + 640/(y + z)^2 - 128/(y*(y + z)^2) - 
       256/(y + z) - 128/(y^2*(y + z)) + 128/(y*(y + z)))*G[-z, -z, 0, y] + 
     (-384/y + (-384 - 160*y)/z^2 - 1312/z - 384/(y^2*z) + 352/(y*z) + 
       (256 - 160*z)/(-1 + y + z)^2 - 352/(z*(-1 + y + z)^2) - 
       64/(y^2*(-1 + y + z)) - 256/(y*(-1 + y + z)) - 
       224/(z^2*(-1 + y + z)) - 256/(z*(-1 + y + z)) - (1632*z)/(y + z)^4 + 
       896/(y*(y + z)^2) + 896/(y^2*(y + z)) - 672/(y*(y + z)) + 
       (224 - 64*z)/(y + z) + (-992 + 64*z)/(y + z)^2 + 
       (1504 + 64*z)/(-1 + y + z) + (2240 + 64*z)/(y + z)^3 + 
       (-1280 + 1408*z)/y^2)*G[-z, -z, 1 - z, y] + 
     (-640/y + (3584 - 5632*z)/y^2 + (352 + 544*y)/z^2 + 1280/z + 
       1536/(y^2*z) - 1344/(y*z) + (32 - 160*z)/(-1 + y + z)^2 + 
       32/(z*(-1 + y + z)^2) - 512/(y^2*(-1 + y + z)) + 
       1024/(y*(-1 + y + z)) + (-1408 - 384*z)/(-1 + y + z) + 
       64/(z^2*(-1 + y + z)) + 768/(z*(-1 + y + z)) + (4416*z)/(y + z)^4 + 
       (-7808 - 1536*z)/(y + z)^3 - 2816/(y*(y + z)^2) - 2816/(y^2*(y + z)) + 
       2240/(y*(y + z)) + (-2112 + 384*z)/(y + z) + (5440 + 1024*z)/
        (y + z)^2)*G[-z, -z, -z, y] + Pi^2*((8*(-1083 - 96*z))/(9*y) + 
       (8*(48 - 96*z))/(9*y^2) + (13664*y^2)/(3*(-1 + z)^5) + 
       (8*(4818*y - 276*y^2))/(9*(-1 + z)^4) + (8*(1274 - 116*y - 3150*y^2))/
        (9*(-1 + z)^3) - 64/(9*y*(-1 + z)^2) + (8*(-97 - 2238*y + 2373*y^2))/
        (9*(-1 + z)^2) - 608/(9*y^2*(-1 + z)) - 64/(9*y*(-1 + z)) + 
       (8*(33 + 1869*y - 2484*y^2))/(9*(-1 + z)) + (8*(576*y - 816*y^2))/
        (9*z^3) + 32/(3*(-1 + y)^2*z^2) - 352/((-1 + y)*z^2) + 
       128/(3*y*z^2) + (8*(-108 - 806*y + 111*y^2))/(9*z^2) - 
       64/(3*(-1 + y)^3*z) + 80/((-1 + y)^2*z) - 2560/(3*(-1 + y)*z) - 
       1264/(9*y^2*z) + 4808/(9*y*z) + (8*(-392 - 1869*y + 2484*y^2))/(9*z) + 
       (384*z)/(-1 + y)^4 + 32/(3*(-1 + y)^2*(-1 + y + z)^2) + 
       1504/(9*(-1 + y)*(-1 + y + z)^2) + 64/(3*y*(-1 + y + z)^2) + 
       64/(3*(-1 + y)^3*(-1 + y + z)) - 208/(3*(-1 + y)^2*(-1 + y + z)) + 
       888/((-1 + y)*(-1 + y + z)) + 608/(9*y^2*(-1 + y + z)) - 
       3752/(9*y*(-1 + y + z)) + (13664*z^2)/(3*(y + z)^5) + 
       640/(9*y*(y + z)^2) + 1264/(9*y^2*(y + z)) - 2776/(9*y*(y + z)) + 
       (8*(577 + 96*z))/(9*(-1 + y)) + (8*(-894 + 384*z))/(9*(-1 + y)^2) + 
       (8*(304 + 576*z))/(9*(-1 + y)^3) + (8*(-5985*z - 7560*z^2))/
        (9*(y + z)^4) + (8*(-4132 + 588*z - 375*z^2))/(9*(y + z)^2) + 
       (8*(1754 + 10574*z - 210*z^2))/(9*(y + z)^3) + 
       (8*(-231 + 798*z - 180*z^2))/(9*(y + z)) + 
       (8*(1989 - 798*z + 180*z^2))/(9*(-1 + y + z)) + 
       (8*(712 - 1355*z + 195*z^2))/(9*(-1 + y + z)^2) + 
       (8*(-288 - 144*z + 468*z^2))/(9*(-1 + y + z)^3) + 
       (32/y - (96*y)/(-1 + z)^4 + (32 - 32*y)/(-1 + z)^3 + 128/(-1 + z)^2 - 
         32/(y*(-1 + z)^2) + 96/(-1 + z) + 32/(y^2*(-1 + z)) - 
         32/(y*(-1 + z)) - 32/(-1 + y + z) - 32/(y^2*(-1 + y + z)) + 
         64/(y*(-1 + y + z)))*Log[2]) + (-1472/(-1 + y)^2 - 32/(-1 + y) + 
       48/y + (32 - 4096*z)/(-1 + y)^3 - (70272*y^2)/(-1 + z)^5 + 
       (-49488*y - 73152*y^2)/(-1 + z)^4 + (-11856 - 40656*y + 10752*y^2)/
        (-1 + z)^3 + 2512/(y*(-1 + z)^2) + (-5312 + 7552*y - 11872*y^2)/
        (-1 + z)^2 - 2512/(y^2*(-1 + z)) + 1488/(y*(-1 + z)) + 
       (2736 - 7424*y + 12992*y^2)/(-1 + z) - 992/((-1 + y)*z^2) + 
       (-1760 - 1664*y - 1120*y^2)/z^2 + 288/((-1 + y)^2*z) - 
       1952/((-1 + y)*z) - 576/(y^4*z) + 192/(y^3*z) + 544/(y^2*z) - 
       768/(y*z) + (-4064 + 7424*y - 12992*y^2)/z + 
       672/((-1 + y)*(-1 + y + z)^2) - 288/((-1 + y)^2*(-1 + y + z)) + 
       1792/((-1 + y)*(-1 + y + z)) + 2512/(y^2*(-1 + y + z)) - 
       1728/(y*(-1 + y + z)) - (5760*z)/(y + z)^6 + 576/(y*(y + z)^4) + 
       576/(y^2*(y + z)^3) - 192/(y*(y + z)^3) + 576/(y^3*(y + z)^2) - 
       192/(y^2*(y + z)^2) - 544/(y*(y + z)^2) + 576/(y^4*(y + z)) - 
       192/(y^3*(y + z)) - 544/(y^2*(y + z)) + 480/(y*(y + z)) + 
       (-576 - 24960*z - 17280*z^2)/(y + z)^4 + (7104 + 23392*z - 4352*z^2)/
        (y + z)^3 + (-4960 + 5344*z - 4032*z^2)/(y + z)^2 + 
       (-1120 + 4864*z - 3712*z^2)/(y + z) + (512 - 1760*z + 320*z^2)/
        (-1 + y + z)^2 + (2288 - 4864*z + 3712*z^2)/(-1 + y + z) + 
       (4608 + 1152*z + 19200*z^2)/(y + z)^5)*Zeta[3]))

